Search for the doubly charmed baryon $\it{\Xi}_{cc}^{+}$ in the $\it{\Xi}_{c}^{+} \pi^{-} \pi^{+}$ final state

A search for the doubly charmed baryon $\it{\Xi}_{cc}^{+}$ is performed in the $\it{\Xi}_{c}^{+} \pi^{-} \pi^{+}$ invariant-mass spectrum, where the $\it{\Xi}_{c}^{+}$ baryon is reconstructed in the $p K^{-} \pi^{+}$ final state. The study uses proton-proton collision data collected with the LHCb detector at a centre-of-mass energy of 13$\mathrm{\,Te\kern -0.1em V}$, corresponding to a total integrated luminosity of 5.4$\,\mathrm{fb}^{-1}$. No significant signal is observed in the invariant-mass range of 3.4$-$3.8$\mathrm{\,Ge\kern -0.1em V}/c^2$. Upper limits are set on the ratio of branching fractions multiplied by the production cross-section with respect to the $\it{\Xi}_{cc}^{++} \rightarrow (\it{\Xi}_{c}^{+} \rightarrow p K^{-} \pi^{+}) \pi^{+}$ decay for different $\it{\Xi}_{cc}^{+}$ mass and lifetime hypotheses in the rapidity range from 2.0 to 4.5 and the transverse momentum range from 2.5 to 25$\mathrm{\,Ge\kern -0.1em V}/c$. The results from this search are combined with a previously published search for the $\it{\Xi}_{cc}^{+} \rightarrow \it{\Lambda}_{c}^{+} K^{-} \pi^{+}$ decay mode, yielding a maximum local significance of 4.0 standard deviations around the mass of 3620$\mathrm{\,Me\kern -0.1em V}/c^2$, including systematic uncertainties. Taking into account the look-elsewhere effect in the 3.5$-$3.7$\mathrm{\,Ge\kern -0.1em V}/c^2$ mass window, the combined global significance is 2.9 standard deviations including systematic uncertainties.

==> figs/Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Sep  8 15:59:17 2021) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(3330.864,-1012.658,3824.691,5316.456);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *h__1 = new TH1D("h__1","",40,3400,3800);
   h__1->SetBinContent(0,25434);
   h__1->SetBinContent(1,2662);
   h__1->SetBinContent(2,2812);
   h__1->SetBinContent(3,2863);
   h__1->SetBinContent(4,2810);
   h__1->SetBinContent(5,2930);
   h__1->SetBinContent(6,2968);
   h__1->SetBinContent(7,2903);
   h__1->SetBinContent(8,2889);
   h__1->SetBinContent(9,3021);
   h__1->SetBinContent(10,3023);
   h__1->SetBinContent(11,2981);
   h__1->SetBinContent(12,3109);
   h__1->SetBinContent(13,3139);
   h__1->SetBinContent(14,3218);
   h__1->SetBinContent(15,3167);
   h__1->SetBinContent(16,3147);
   h__1->SetBinContent(17,3245);
   h__1->SetBinContent(18,3446);
   h__1->SetBinContent(19,3398);
   h__1->SetBinContent(20,3384);
   h__1->SetBinContent(21,3515);
   h__1->SetBinContent(22,3577);
   h__1->SetBinContent(23,3554);
   h__1->SetBinContent(24,3571);
   h__1->SetBinContent(25,3570);
   h__1->SetBinContent(26,3656);
   h__1->SetBinContent(27,3756);
   h__1->SetBinContent(28,3706);
   h__1->SetBinContent(29,3848);
   h__1->SetBinContent(30,3926);
   h__1->SetBinContent(31,3830);
   h__1->SetBinContent(32,3941);
   h__1->SetBinContent(33,3861);
   h__1->SetBinContent(34,3932);
   h__1->SetBinContent(35,3993);
   h__1->SetBinContent(36,4014);
   h__1->SetBinContent(37,4193);
   h__1->SetBinContent(38,4145);
   h__1->SetBinContent(39,4215);
   h__1->SetBinContent(40,4278);
   h__1->SetBinContent(41,93325);
   h__1->SetBinError(0,159.4804);
   h__1->SetBinError(1,51.59457);
   h__1->SetBinError(2,53.02829);
   h__1->SetBinError(3,53.50701);
   h__1->SetBinError(4,53.00943);
   h__1->SetBinError(5,54.12947);
   h__1->SetBinError(6,54.47935);
   h__1->SetBinError(7,53.8795);
   h__1->SetBinError(8,53.74942);
   h__1->SetBinError(9,54.96362);
   h__1->SetBinError(10,54.98182);
   h__1->SetBinError(11,54.59853);
   h__1->SetBinError(12,55.75841);
   h__1->SetBinError(13,56.02678);
   h__1->SetBinError(14,56.72742);
   h__1->SetBinError(15,56.27611);
   h__1->SetBinError(16,56.09813);
   h__1->SetBinError(17,56.9649);
   h__1->SetBinError(18,58.70264);
   h__1->SetBinError(19,58.29237);
   h__1->SetBinError(20,58.17216);
   h__1->SetBinError(21,59.28744);
   h__1->SetBinError(22,59.80803);
   h__1->SetBinError(23,59.61543);
   h__1->SetBinError(24,59.75784);
   h__1->SetBinError(25,59.74948);
   h__1->SetBinError(26,60.46487);
   h__1->SetBinError(27,61.28621);
   h__1->SetBinError(28,60.87693);
   h__1->SetBinError(29,62.03225);
   h__1->SetBinError(30,62.6578);
   h__1->SetBinError(31,61.88699);
   h__1->SetBinError(32,62.77738);
   h__1->SetBinError(33,62.13695);
   h__1->SetBinError(34,62.70566);
   h__1->SetBinError(35,63.19019);
   h__1->SetBinError(36,63.35614);
   h__1->SetBinError(37,64.75338);
   h__1->SetBinError(38,64.38167);
   h__1->SetBinError(39,64.92303);
   h__1->SetBinError(40,65.40642);
   h__1->SetBinError(41,305.4914);
   h__1->SetMinimum(0);
   h__1->SetMaximum(5000);
   h__1->SetEntries(256955);
   h__1->SetStats(0);
   h__1->SetLineWidth(2);
   h__1->SetMarkerStyle(20);
   h__1->GetXaxis()->SetTitle("#it{m} (#it{#Xi_{c}^{+}#pi^{#font[122]{-}}}#it{#pi}^{#pm}) [MeV/#it{c}^{2}]");
   h__1->GetXaxis()->SetNdivisions(505);
   h__1->GetXaxis()->SetLabelFont(132);
   h__1->GetXaxis()->SetLabelOffset(0.01);
   h__1->GetXaxis()->SetLabelSize(0.06);
   h__1->GetXaxis()->SetTitleSize(0.072);
   h__1->GetXaxis()->SetTitleOffset(0.95);
   h__1->GetXaxis()->SetTitleFont(132);
   h__1->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   h__1->GetYaxis()->SetNdivisions(905);
   h__1->GetYaxis()->SetLabelFont(132);
   h__1->GetYaxis()->SetLabelOffset(0.01);
   h__1->GetYaxis()->SetLabelSize(0.06);
   h__1->GetYaxis()->SetTitleSize(0.072);
   h__1->GetYaxis()->SetTitleOffset(0.95);
   h__1->GetYaxis()->SetTitleFont(132);
   h__1->GetZaxis()->SetLabelFont(132);
   h__1->GetZaxis()->SetLabelSize(0.06);
   h__1->GetZaxis()->SetTitleSize(0.072);
   h__1->GetZaxis()->SetTitleOffset(1.2);
   h__1->GetZaxis()->SetTitleFont(132);
   h__1->Draw("EP");
   
   TH1D *hWSM__2 = new TH1D("hWSM__2","",40,3400,3800);
   hWSM__2->SetBinContent(0,26133.36);
   hWSM__2->SetBinContent(1,2852.118);
   hWSM__2->SetBinContent(2,2946.872);
   hWSM__2->SetBinContent(3,2812.321);
   hWSM__2->SetBinContent(4,2943.082);
   hWSM__2->SetBinContent(5,2924.131);
   hWSM__2->SetBinContent(6,3043.522);
   hWSM__2->SetBinContent(7,2963.928);
   hWSM__2->SetBinContent(8,2956.348);
   hWSM__2->SetBinContent(9,3070.054);
   hWSM__2->SetBinContent(10,3026.466);
   hWSM__2->SetBinContent(11,3106.06);
   hWSM__2->SetBinContent(12,3179.969);
   hWSM__2->SetBinContent(13,3250.088);
   hWSM__2->SetBinContent(14,3274.724);
   hWSM__2->SetBinContent(15,3240.612);
   hWSM__2->SetBinContent(16,3197.025);
   hWSM__2->SetBinContent(17,3363.793);
   hWSM__2->SetBinContent(18,3447.177);
   hWSM__2->SetBinContent(19,3325.891);
   hWSM__2->SetBinContent(20,3416.856);
   hWSM__2->SetBinContent(21,3492.66);
   hWSM__2->SetBinContent(22,3558.988);
   hWSM__2->SetBinContent(23,3450.968);
   hWSM__2->SetBinContent(24,3500.24);
   hWSM__2->SetBinContent(25,3587.415);
   hWSM__2->SetBinContent(26,3721.966);
   hWSM__2->SetBinContent(27,3676.484);
   hWSM__2->SetBinContent(28,3695.435);
   hWSM__2->SetBinContent(29,3841.357);
   hWSM__2->SetBinContent(30,3761.763);
   hWSM__2->SetBinContent(31,3706.805);
   hWSM__2->SetBinContent(32,3704.91);
   hWSM__2->SetBinContent(33,3992.965);
   hWSM__2->SetBinContent(34,3966.433);
   hWSM__2->SetBinContent(35,3960.748);
   hWSM__2->SetBinContent(36,4131.307);
   hWSM__2->SetBinContent(37,3975.909);
   hWSM__2->SetBinContent(38,3989.175);
   hWSM__2->SetBinContent(39,4053.608);
   hWSM__2->SetBinContent(40,4085.824);
   hWSM__2->SetBinContent(41,91085.84);
   hWSM__2->SetBinError(0,222.5426);
   hWSM__2->SetBinError(1,73.51893);
   hWSM__2->SetBinError(2,74.7302);
   hWSM__2->SetBinError(3,73.00421);
   hWSM__2->SetBinError(4,74.68213);
   hWSM__2->SetBinError(5,74.44129);
   hWSM__2->SetBinError(6,75.94579);
   hWSM__2->SetBinError(7,74.94615);
   hWSM__2->SetBinError(8,74.85025);
   hWSM__2->SetBinError(9,76.2761);
   hWSM__2->SetBinError(10,75.73269);
   hWSM__2->SetBinError(11,76.72209);
   hWSM__2->SetBinError(12,77.62952);
   hWSM__2->SetBinError(13,78.48073);
   hWSM__2->SetBinError(14,78.77761);
   hWSM__2->SetBinError(15,78.36624);
   hWSM__2->SetBinError(16,77.83743);
   hWSM__2->SetBinError(17,79.84176);
   hWSM__2->SetBinError(18,80.82529);
   hWSM__2->SetBinError(19,79.39068);
   hWSM__2->SetBinError(20,80.46904);
   hWSM__2->SetBinError(21,81.35675);
   hWSM__2->SetBinError(22,82.12563);
   hWSM__2->SetBinError(23,80.86972);
   hWSM__2->SetBinError(24,81.44499);
   hWSM__2->SetBinError(25,82.45296);
   hWSM__2->SetBinError(26,83.98499);
   hWSM__2->SetBinError(27,83.47027);
   hWSM__2->SetBinError(28,83.68512);
   hWSM__2->SetBinError(29,85.32137);
   hWSM__2->SetBinError(30,84.4328);
   hWSM__2->SetBinError(31,83.81377);
   hWSM__2->SetBinError(32,83.79234);
   hWSM__2->SetBinError(33,86.98877);
   hWSM__2->SetBinError(34,86.69929);
   hWSM__2->SetBinError(35,86.63714);
   hWSM__2->SetBinError(36,88.48287);
   hWSM__2->SetBinError(37,86.80279);
   hWSM__2->SetBinError(38,86.94748);
   hWSM__2->SetBinError(39,87.64686);
   hWSM__2->SetBinError(40,87.99446);
   hWSM__2->SetBinError(41,415.4712);
   hWSM__2->SetEntries(134777);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   hWSM__2->SetLineColor(ci);
   hWSM__2->SetLineWidth(2);

   ci = TColor::GetColor("#009900");
   hWSM__2->SetMarkerColor(ci);
   hWSM__2->SetMarkerStyle(25);
   hWSM__2->GetXaxis()->SetNdivisions(505);
   hWSM__2->GetXaxis()->SetLabelFont(132);
   hWSM__2->GetXaxis()->SetLabelOffset(0.01);
   hWSM__2->GetXaxis()->SetLabelSize(0.06);
   hWSM__2->GetXaxis()->SetTitleSize(0.072);
   hWSM__2->GetXaxis()->SetTitleOffset(0.95);
   hWSM__2->GetXaxis()->SetTitleFont(132);
   hWSM__2->GetYaxis()->SetLabelFont(132);
   hWSM__2->GetYaxis()->SetLabelOffset(0.01);
   hWSM__2->GetYaxis()->SetLabelSize(0.06);
   hWSM__2->GetYaxis()->SetTitleSize(0.072);
   hWSM__2->GetYaxis()->SetTitleOffset(0.95);
   hWSM__2->GetYaxis()->SetTitleFont(132);
   hWSM__2->GetZaxis()->SetLabelFont(132);
   hWSM__2->GetZaxis()->SetLabelSize(0.06);
   hWSM__2->GetZaxis()->SetTitleSize(0.072);
   hWSM__2->GetZaxis()->SetTitleOffset(1.2);
   hWSM__2->GetZaxis()->SetTitleFont(132);
   hWSM__2->Draw("SAME");
   
   TLegend *leg = new TLegend(0.17,0.2,0.45,0.46,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h","#it{#Xi_{c}^{+}#pi^{#font[122]{-}}#pi^{+}}","ep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hWSM","#it{#Xi_{c}^{+}#pi^{#font[122]{-}}#pi^{#font[122]{-}}}","ep");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#009900");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(25);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.18,0.74,0.45,0.88,"blNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(11);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("5.4 fb^{#font[122]{-}1}");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3.C <==
void Fig3()
{
//=========Macro generated from canvas: c1/Local p-value
//=========  (Wed Sep  8 16:02:16 2021) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "Local p-value",0,0,600,400);
   gStyle->SetOptTitle(0);
   c1->Range(3330.193,-9.274292,3825.252,0.5714693);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1[401] = {
   3400,
   3401,
   3402,
   3403,
   3404,
   3405,
   3406,
   3407,
   3408,
   3409,
   3410,
   3411,
   3412,
   3413,
   3414,
   3415,
   3416,
   3417,
   3418,
   3419,
   3420,
   3421,
   3422,
   3423,
   3424,
   3425,
   3426,
   3427,
   3428,
   3429,
   3430,
   3431,
   3432,
   3433,
   3434,
   3435,
   3436,
   3437,
   3438,
   3439,
   3440,
   3441,
   3442,
   3443,
   3444,
   3445,
   3446,
   3447,
   3448,
   3449,
   3450,
   3451,
   3452,
   3453,
   3454,
   3455,
   3456,
   3457,
   3458,
   3459,
   3460,
   3461,
   3462,
   3463,
   3464,
   3465,
   3466,
   3467,
   3468,
   3469,
   3470,
   3471,
   3472,
   3473,
   3474,
   3475,
   3476,
   3477,
   3478,
   3479,
   3480,
   3481,
   3482,
   3483,
   3484,
   3485,
   3486,
   3487,
   3488,
   3489,
   3490,
   3491,
   3492,
   3493,
   3494,
   3495,
   3496,
   3497,
   3498,
   3499,
   3500,
   3501,
   3502,
   3503,
   3504,
   3505,
   3506,
   3507,
   3508,
   3509,
   3510,
   3511,
   3512,
   3513,
   3514,
   3515,
   3516,
   3517,
   3518,
   3519,
   3520,
   3521,
   3522,
   3523,
   3524,
   3525,
   3526,
   3527,
   3528,
   3529,
   3530,
   3531,
   3532,
   3533,
   3534,
   3535,
   3536,
   3537,
   3538,
   3539,
   3540,
   3541,
   3542,
   3543,
   3544,
   3545,
   3546,
   3547,
   3548,
   3549,
   3550,
   3551,
   3552,
   3553,
   3554,
   3555,
   3556,
   3557,
   3558,
   3559,
   3560,
   3561,
   3562,
   3563,
   3564,
   3565,
   3566,
   3567,
   3568,
   3569,
   3570,
   3571,
   3572,
   3573,
   3574,
   3575,
   3576,
   3577,
   3578,
   3579,
   3580,
   3581,
   3582,
   3583,
   3584,
   3585,
   3586,
   3587,
   3588,
   3589,
   3590,
   3591,
   3592,
   3593,
   3594,
   3595,
   3596,
   3597,
   3598,
   3599,
   3600,
   3601,
   3602,
   3603,
   3604,
   3605,
   3606,
   3607,
   3608,
   3609,
   3610,
   3611,
   3612,
   3613,
   3614,
   3615,
   3616,
   3617,
   3618,
   3619,
   3620,
   3621,
   3622,
   3623,
   3624,
   3625,
   3626,
   3627,
   3628,
   3629,
   3630,
   3631,
   3632,
   3633,
   3634,
   3635,
   3636,
   3637,
   3638,
   3639,
   3640,
   3641,
   3642,
   3643,
   3644,
   3645,
   3646,
   3647,
   3648,
   3649,
   3650,
   3651,
   3652,
   3653,
   3654,
   3655,
   3656,
   3657,
   3658,
   3659,
   3660,
   3661,
   3662,
   3663,
   3664,
   3665,
   3666,
   3667,
   3668,
   3669,
   3670,
   3671,
   3672,
   3673,
   3674,
   3675,
   3676,
   3677,
   3678,
   3679,
   3680,
   3681,
   3682,
   3683,
   3684,
   3685,
   3686,
   3687,
   3688,
   3689,
   3690,
   3691,
   3692,
   3693,
   3694,
   3695,
   3696,
   3697,
   3698,
   3699,
   3700,
   3701,
   3702,
   3703,
   3704,
   3705,
   3706,
   3707,
   3708,
   3709,
   3710,
   3711,
   3712,
   3713,
   3714,
   3715,
   3716,
   3717,
   3718,
   3719,
   3720,
   3721,
   3722,
   3723,
   3724,
   3725,
   3726,
   3727,
   3728,
   3729,
   3730,
   3731,
   3732,
   3733,
   3734,
   3735,
   3736,
   3737,
   3738,
   3739,
   3740,
   3741,
   3742,
   3743,
   3744,
   3745,
   3746,
   3747,
   3748,
   3749,
   3750,
   3751,
   3752,
   3753,
   3754,
   3755,
   3756,
   3757,
   3758,
   3759,
   3760,
   3761,
   3762,
   3763,
   3764,
   3765,
   3766,
   3767,
   3768,
   3769,
   3770,
   3771,
   3772,
   3773,
   3774,
   3775,
   3776,
   3777,
   3778,
   3779,
   3780,
   3781,
   3782,
   3783,
   3784,
   3785,
   3786,
   3787,
   3788,
   3789,
   3790,
   3791,
   3792,
   3793,
   3794,
   3795,
   3796,
   3797,
   3798,
   3799,
   3800};
   Double_t Graph0_fy1[401] = {
   0.989662,
   0.991193,
   0.991583,
   0.990936,
   0.989063,
   0.985328,
   0.978452,
   0.966012,
   0.944152,
   0.907413,
   0.84939,
   0.765455,
   0.656856,
   0.53267,
   0.40814,
   0.298227,
   0.21139,
   0.148674,
   0.106593,
   0.0800043,
   0.0643702,
   0.0564428,
   0.0541353,
   0.0565907,
   0.0637603,
   0.076098,
   0.0943283,
   0.118736,
   0.148545,
   0.181615,
   0.214362,
   0.242368,
   0.261564,
   0.269029,
   0.263487,
   0.245255,
   0.216909,
   0.182735,
   0.146881,
   0.113325,
   0.0847189,
   0.0620589,
   0.0450554,
   0.0327116,
   0.0240017,
   0.0179649,
   0.0137608,
   0.0108278,
   0.00875368,
   0.00728415,
   0.00628231,
   0.00568829,
   0.00548335,
   0.00570279,
   0.00648479,
   0.00815086,
   0.0113266,
   0.0172591,
   0.0283615,
   0.0488302,
   0.0852413,
   0.145855,
   0.237014,
   0.357565,
   0.495296,
   0.63061,
   0.746201,
   0.833718,
   0.893869,
   0.93224,
   0.955729,
   0.969814,
   0.978256,
   0.983363,
   0.986459,
   0.988289,
   0.989281,
   0.989708,
   0.98973,
   0.989436,
   0.988902,
   0.988198,
   0.987389,
   0.986529,
   0.985596,
   0.984488,
   0.983084,
   0.981238,
   0.978803,
   0.975606,
   0.971463,
   0.966096,
   0.959245,
   0.950823,
   0.940819,
   0.929259,
   0.916264,
   0.902195,
   0.887336,
   0.871832,
   0.855809,
   0.839185,
   0.821584,
   0.802324,
   0.78056,
   0.75556,
   0.727199,
   0.695676,
   0.661659,
   0.626475,
   0.592004,
   0.559935,
   0.531658,
   0.5097,
   0.494944,
   0.487604,
   0.487146,
   0.49192,
   0.500298,
   0.510588,
   0.521895,
   0.532406,
   0.541038,
   0.547147,
   0.549857,
   0.549099,
   0.544868,
   0.538234,
   0.530034,
   0.521475,
   0.513916,
   0.508954,
   0.507799,
   0.511417,
   0.520515,
   0.535454,
   0.555871,
   0.580595,
   0.608619,
   0.638479,
   0.668233,
   0.696128,
   0.721324,
   0.743319,
   0.762085,
   0.778255,
   0.792601,
   0.805554,
   0.817646,
   0.829563,
   0.841529,
   0.853186,
   0.864283,
   0.874419,
   0.883036,
   0.889423,
   0.89295,
   0.893224,
   0.889822,
   0.88225,
   0.870046,
   0.85256,
   0.829276,
   0.79976,
   0.763926,
   0.721594,
   0.673054,
   0.619109,
   0.561016,
   0.500236,
   0.439224,
   0.380192,
   0.32504,
   0.275287,
   0.232189,
   0.196176,
   0.16721,
   0.144675,
   0.127752,
   0.115403,
   0.106957,
   0.101799,
   0.099328,
   0.0993997,
   0.101594,
   0.105514,
   0.111334,
   0.119103,
   0.129039,
   0.141663,
   0.157411,
   0.17694,
   0.200422,
   0.22775,
   0.258843,
   0.292916,
   0.328507,
   0.363758,
   0.396138,
   0.423375,
   0.443591,
   0.454817,
   0.455236,
   0.443549,
   0.419255,
   0.382661,
   0.335271,
   0.279725,
   0.220701,
   0.164052,
   0.115082,
   0.0769284,
   0.049982,
   0.0325603,
   0.0220513,
   0.0161667,
   0.0133445,
   0.012763,
   0.0142885,
   0.0186341,
   0.0275784,
   0.0445015,
   0.0747063,
   0.124467,
   0.19806,
   0.292894,
   0.397906,
   0.498531,
   0.582448,
   0.643289,
   0.680244,
   0.695704,
   0.692557,
   0.673375,
   0.641194,
   0.599287,
   0.552075,
   0.505398,
   0.464945,
   0.434904,
   0.417627,
   0.413889,
   0.423126,
   0.443886,
   0.473765,
   0.508956,
   0.545208,
   0.578341,
   0.603965,
   0.619145,
   0.621943,
   0.611424,
   0.586715,
   0.547851,
   0.497273,
   0.437667,
   0.374988,
   0.314747,
   0.261363,
   0.217891,
   0.185272,
   0.163283,
   0.151114,
   0.148026,
   0.153551,
   0.167463,
   0.189567,
   0.219362,
   0.255254,
   0.294836,
   0.334445,
   0.3699,
   0.397336,
   0.413798,
   0.417675,
   0.40937,
   0.39008,
   0.362026,
   0.327693,
   0.290671,
   0.254744,
   0.222153,
   0.194576,
   0.172645,
   0.156138,
   0.144517,
   0.137205,
   0.133656,
   0.133361,
   0.135983,
   0.141033,
   0.147886,
   0.156472,
   0.166891,
   0.179099,
   0.192822,
   0.208035,
   0.224301,
   0.240549,
   0.255156,
   0.26656,
   0.273661,
   0.27553,
   0.2715,
   0.261861,
   0.247517,
   0.229917,
   0.210839,
   0.192013,
   0.175008,
   0.160783,
   0.150142,
   0.143497,
   0.141234,
   0.143912,
   0.152004,
   0.166133,
   0.186956,
   0.214816,
   0.250274,
   0.293712,
   0.344748,
   0.40272,
   0.466375,
   0.533578,
   0.602188,
   0.668676,
   0.731215,
   0.787344,
   0.83547,
   0.875195,
   0.906833,
   0.931169,
   0.949223,
   0.962219,
   0.971338,
   0.977602,
   0.981807,
   0.984458,
   0.985896,
   0.986358,
   0.985913,
   0.984503,
   0.981987,
   0.978137,
   0.972676,
   0.96527,
   0.955744,
   0.944116,
   0.930796,
   0.916412,
   0.901697,
   0.887396,
   0.87402,
   0.861582,
   0.849769,
   0.838036,
   0.825789,
   0.812384,
   0.79718,
   0.779872,
   0.760133,
   0.738555,
   0.716,
   0.693615,
   0.672346,
   0.652761,
   0.635644,
   0.621124,
   0.60865,
   0.59758,
   0.5869,
   0.575712,
   0.563061,
   0.548005,
   0.529734,
   0.508428,
   0.485698,
   0.462285,
   0.440211,
   0.420779,
   0.404425,
   0.391056,
   0.380321,
   0.371926,
   0.365453,
   0.359946,
   0.354698,
   0.349445,
   0.34466,
   0.34073,
   0.338018,
   0.337022,
   0.338333,
   0.341906,
   0.347638,
   0.35518,
   0.363379,
   0.370893,
   0.376576,
   0.380053};
   TGraph *graph = new TGraph(401,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","",401,3360,3840);
   Graph_Graph01->SetMinimum(2e-08);
   Graph_Graph01->SetMaximum(1.2);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);
   Graph_Graph01->SetLineWidth(2);
   Graph_Graph01->SetMarkerStyle(20);
   Graph_Graph01->GetXaxis()->SetTitle("#it{m} (#it{#Xi_{cc}^{+}}) [MeV/#it{c}^{2}]");
   Graph_Graph01->GetXaxis()->SetRange(34,368);
   Graph_Graph01->GetXaxis()->SetNdivisions(505);
   Graph_Graph01->GetXaxis()->SetLabelFont(132);
   Graph_Graph01->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01->GetXaxis()->SetTitleFont(132);
   Graph_Graph01->GetYaxis()->SetTitle("Local #it{p}-value");
   Graph_Graph01->GetYaxis()->SetLabelFont(132);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01->GetYaxis()->SetTitleFont(132);
   Graph_Graph01->GetZaxis()->SetLabelFont(132);
   Graph_Graph01->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("al");
   
   Double_t Graph1_fx2[401] = {
   3400,
   3401,
   3402,
   3403,
   3404,
   3405,
   3406,
   3407,
   3408,
   3409,
   3410,
   3411,
   3412,
   3413,
   3414,
   3415,
   3416,
   3417,
   3418,
   3419,
   3420,
   3421,
   3422,
   3423,
   3424,
   3425,
   3426,
   3427,
   3428,
   3429,
   3430,
   3431,
   3432,
   3433,
   3434,
   3435,
   3436,
   3437,
   3438,
   3439,
   3440,
   3441,
   3442,
   3443,
   3444,
   3445,
   3446,
   3447,
   3448,
   3449,
   3450,
   3451,
   3452,
   3453,
   3454,
   3455,
   3456,
   3457,
   3458,
   3459,
   3460,
   3461,
   3462,
   3463,
   3464,
   3465,
   3466,
   3467,
   3468,
   3469,
   3470,
   3471,
   3472,
   3473,
   3474,
   3475,
   3476,
   3477,
   3478,
   3479,
   3480,
   3481,
   3482,
   3483,
   3484,
   3485,
   3486,
   3487,
   3488,
   3489,
   3490,
   3491,
   3492,
   3493,
   3494,
   3495,
   3496,
   3497,
   3498,
   3499,
   3500,
   3501,
   3502,
   3503,
   3504,
   3505,
   3506,
   3507,
   3508,
   3509,
   3510,
   3511,
   3512,
   3513,
   3514,
   3515,
   3516,
   3517,
   3518,
   3519,
   3520,
   3521,
   3522,
   3523,
   3524,
   3525,
   3526,
   3527,
   3528,
   3529,
   3530,
   3531,
   3532,
   3533,
   3534,
   3535,
   3536,
   3537,
   3538,
   3539,
   3540,
   3541,
   3542,
   3543,
   3544,
   3545,
   3546,
   3547,
   3548,
   3549,
   3550,
   3551,
   3552,
   3553,
   3554,
   3555,
   3556,
   3557,
   3558,
   3559,
   3560,
   3561,
   3562,
   3563,
   3564,
   3565,
   3566,
   3567,
   3568,
   3569,
   3570,
   3571,
   3572,
   3573,
   3574,
   3575,
   3576,
   3577,
   3578,
   3579,
   3580,
   3581,
   3582,
   3583,
   3584,
   3585,
   3586,
   3587,
   3588,
   3589,
   3590,
   3591,
   3592,
   3593,
   3594,
   3595,
   3596,
   3597,
   3598,
   3599,
   3600,
   3601,
   3602,
   3603,
   3604,
   3605,
   3606,
   3607,
   3608,
   3609,
   3610,
   3611,
   3612,
   3613,
   3614,
   3615,
   3616,
   3617,
   3618,
   3619,
   3620,
   3621,
   3622,
   3623,
   3624,
   3625,
   3626,
   3627,
   3628,
   3629,
   3630,
   3631,
   3632,
   3633,
   3634,
   3635,
   3636,
   3637,
   3638,
   3639,
   3640,
   3641,
   3642,
   3643,
   3644,
   3645,
   3646,
   3647,
   3648,
   3649,
   3650,
   3651,
   3652,
   3653,
   3654,
   3655,
   3656,
   3657,
   3658,
   3659,
   3660,
   3661,
   3662,
   3663,
   3664,
   3665,
   3666,
   3667,
   3668,
   3669,
   3670,
   3671,
   3672,
   3673,
   3674,
   3675,
   3676,
   3677,
   3678,
   3679,
   3680,
   3681,
   3682,
   3683,
   3684,
   3685,
   3686,
   3687,
   3688,
   3689,
   3690,
   3691,
   3692,
   3693,
   3694,
   3695,
   3696,
   3697,
   3698,
   3699,
   3700,
   3701,
   3702,
   3703,
   3704,
   3705,
   3706,
   3707,
   3708,
   3709,
   3710,
   3711,
   3712,
   3713,
   3714,
   3715,
   3716,
   3717,
   3718,
   3719,
   3720,
   3721,
   3722,
   3723,
   3724,
   3725,
   3726,
   3727,
   3728,
   3729,
   3730,
   3731,
   3732,
   3733,
   3734,
   3735,
   3736,
   3737,
   3738,
   3739,
   3740,
   3741,
   3742,
   3743,
   3744,
   3745,
   3746,
   3747,
   3748,
   3749,
   3750,
   3751,
   3752,
   3753,
   3754,
   3755,
   3756,
   3757,
   3758,
   3759,
   3760,
   3761,
   3762,
   3763,
   3764,
   3765,
   3766,
   3767,
   3768,
   3769,
   3770,
   3771,
   3772,
   3773,
   3774,
   3775,
   3776,
   3777,
   3778,
   3779,
   3780,
   3781,
   3782,
   3783,
   3784,
   3785,
   3786,
   3787,
   3788,
   3789,
   3790,
   3791,
   3792,
   3793,
   3794,
   3795,
   3796,
   3797,
   3798,
   3799,
   3800};
   Double_t Graph1_fy2[401] = {
   0.939634,
   0.950297,
   0.964821,
   0.979685,
   0.990446,
   0.995982,
   0.998199,
   0.998924,
   0.998965,
   0.998281,
   0.995522,
   0.985168,
   0.950385,
   0.859271,
   0.689436,
   0.471222,
   0.272852,
   0.136917,
   0.0621776,
   0.0275971,
   0.0130708,
   0.00712174,
   0.00469281,
   0.00382056,
   0.00381844,
   0.00457016,
   0.00637664,
   0.0101499,
   0.017952,
   0.0337564,
   0.0641004,
   0.116525,
   0.19378,
   0.286823,
   0.374924,
   0.437189,
   0.463384,
   0.452556,
   0.410984,
   0.35048,
   0.286264,
   0.231837,
   0.194166,
   0.174158,
   0.171617,
   0.186423,
   0.217889,
   0.265562,
   0.326498,
   0.394095,
   0.459057,
   0.512651,
   0.54978,
   0.570029,
   0.576093,
   0.573702,
   0.571853,
   0.580516,
   0.606625,
   0.650338,
   0.707082,
   0.767117,
   0.820335,
   0.86086,
   0.886557,
   0.898976,
   0.901158,
   0.895652,
   0.884893,
   0.871854,
   0.857979,
   0.842456,
   0.822284,
   0.792673,
   0.748773,
   0.687129,
   0.608769,
   0.52039,
   0.434336,
   0.361758,
   0.309544,
   0.280635,
   0.275469,
   0.293976,
   0.337368,
   0.403868,
   0.48495,
   0.566812,
   0.63365,
   0.672436,
   0.677938,
   0.648055,
   0.582092,
   0.485072,
   0.373324,
   0.26928,
   0.188953,
   0.135519,
   0.105023,
   0.0918731,
   0.0922802,
   0.105686,
   0.135063,
   0.186324,
   0.265649,
   0.376419,
   0.513289,
   0.657848,
   0.784206,
   0.877012,
   0.93482,
   0.966014,
   0.98124,
   0.98813,
   0.990679,
   0.990445,
   0.987215,
   0.978916,
   0.961119,
   0.927109,
   0.872012,
   0.799038,
   0.720792,
   0.651682,
   0.599843,
   0.566738,
   0.548688,
   0.538573,
   0.527813,
   0.508424,
   0.475842,
   0.42979,
   0.374436,
   0.318784,
   0.271701,
   0.237764,
   0.21689,
   0.206465,
   0.202646,
   0.201059,
   0.199064,
   0.194863,
   0.189565,
   0.18592,
   0.187638,
   0.197269,
   0.215339,
   0.23989,
   0.267256,
   0.293377,
   0.314528,
   0.328439,
   0.335992,
   0.3381,
   0.334824,
   0.325994,
   0.312881,
   0.296263,
   0.277033,
   0.256407,
   0.2362,
   0.217636,
   0.200401,
   0.183922,
   0.167355,
   0.14975,
   0.130493,
   0.109842,
   0.0898161,
   0.0730317,
   0.0603797,
   0.0518375,
   0.0471894,
   0.0461752,
   0.0485096,
   0.0543095,
   0.0637245,
   0.0775252,
   0.0973168,
   0.125456,
   0.165469,
   0.222401,
   0.29916,
   0.394175,
   0.497788,
   0.594154,
   0.668723,
   0.714925,
   0.731859,
   0.72057,
   0.684016,
   0.629341,
   0.568246,
   0.513419,
   0.474929,
   0.45734,
   0.462188,
   0.487102,
   0.526397,
   0.573456,
   0.621378,
   0.665437,
   0.702565,
   0.731942,
   0.754543,
   0.770849,
   0.780852,
   0.783014,
   0.774857,
   0.752344,
   0.710633,
   0.64406,
   0.547549,
   0.422486,
   0.282409,
   0.154263,
   0.0653529,
   0.020856,
   0.00511536,
   0.00105322,
   0.000210759,
   4.89829e-05,
   1.59301e-05,
   8.45652e-06,
   8.11975e-06,
   1.41187e-05,
   4.10669e-05,
   0.000174362,
   0.000897,
   0.00464202,
   0.0208305,
   0.0724274,
   0.186708,
   0.360638,
   0.546992,
   0.696583,
   0.793741,
   0.848041,
   0.873048,
   0.87837,
   0.869695,
   0.850811,
   0.826096,
   0.801336,
   0.783422,
   0.778919,
   0.791235,
   0.819088,
   0.85578,
   0.892101,
   0.921602,
   0.941689,
   0.952881,
   0.957065,
   0.955365,
   0.947517,
   0.932104,
   0.907173,
   0.871047,
   0.822643,
   0.762891,
   0.696014,
   0.626567,
   0.558296,
   0.494886,
   0.438879,
   0.391396,
   0.353132,
   0.324851,
   0.30736,
   0.301866,
   0.310033,
   0.333056,
   0.372492,
   0.430203,
   0.504982,
   0.592288,
   0.683785,
   0.770547,
   0.844475,
   0.901188,
   0.94065,
   0.966239,
   0.981659,
   0.990357,
   0.995012,
   0.997387,
   0.998562,
   0.999143,
   0.999438,
   0.999584,
   0.999643,
   0.999643,
   0.999577,
   0.999403,
   0.999016,
   0.998156,
   0.996233,
   0.992059,
   0.983561,
   0.967899,
   0.942041,
   0.904316,
   0.856267,
   0.802093,
   0.745482,
   0.690542,
   0.641123,
   0.600662,
   0.571731,
   0.55525,
   0.549608,
   0.552716,
   0.562566,
   0.57515,
   0.58688,
   0.594647,
   0.594795,
   0.585132,
   0.56533,
   0.537706,
   0.506608,
   0.478091,
   0.457124,
   0.447197,
   0.449127,
   0.460939,
   0.479786,
   0.502865,
   0.526359,
   0.547334,
   0.564735,
   0.577867,
   0.586891,
   0.59278,
   0.594893,
   0.591876,
   0.58244,
   0.565033,
   0.538156,
   0.500947,
   0.450662,
   0.392462,
   0.330197,
   0.26905,
   0.214555,
   0.170711,
   0.13782,
   0.114467,
   0.0991457,
   0.0905225,
   0.0872924,
   0.0892484,
   0.097293,
   0.112956,
   0.13891,
   0.177756,
   0.231563,
   0.300641,
   0.382232,
   0.470533,
   0.5573,
   0.636074,
   0.701555,
   0.75163,
   0.786645,
   0.807848,
   0.817274,
   0.817286,
   0.809592,
   0.796391,
   0.778546,
   0.75654,
   0.731278,
   0.702236,
   0.667268,
   0.623432,
   0.568261,
   0.50136,
   0.425718,
   0.34656,
   0.272694,
   0.211474,
   0.167115,
   0.141005,
   0.132029,
   0.14067,
   0.169546,
   0.221339,
   0.296613,
   0.387693,
   0.477242,
   0.544633,
   0.576805,
   0.568087,
   0.518562,
   0.436976,
   0.33858,
   0.245791,
   0.173901,
   0.126566};
   graph = new TGraph(401,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",401,3360,3840);
   Graph_Graph12->SetMinimum(7.307775e-06);
   Graph_Graph12->SetMaximum(1.099606);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetLineWidth(2);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("");
   
   Double_t Graph2_fx3[401] = {
   3400,
   3401,
   3402,
   3403,
   3404,
   3405,
   3406,
   3407,
   3408,
   3409,
   3410,
   3411,
   3412,
   3413,
   3414,
   3415,
   3416,
   3417,
   3418,
   3419,
   3420,
   3421,
   3422,
   3423,
   3424,
   3425,
   3426,
   3427,
   3428,
   3429,
   3430,
   3431,
   3432,
   3433,
   3434,
   3435,
   3436,
   3437,
   3438,
   3439,
   3440,
   3441,
   3442,
   3443,
   3444,
   3445,
   3446,
   3447,
   3448,
   3449,
   3450,
   3451,
   3452,
   3453,
   3454,
   3455,
   3456,
   3457,
   3458,
   3459,
   3460,
   3461,
   3462,
   3463,
   3464,
   3465,
   3466,
   3467,
   3468,
   3469,
   3470,
   3471,
   3472,
   3473,
   3474,
   3475,
   3476,
   3477,
   3478,
   3479,
   3480,
   3481,
   3482,
   3483,
   3484,
   3485,
   3486,
   3487,
   3488,
   3489,
   3490,
   3491,
   3492,
   3493,
   3494,
   3495,
   3496,
   3497,
   3498,
   3499,
   3500,
   3501,
   3502,
   3503,
   3504,
   3505,
   3506,
   3507,
   3508,
   3509,
   3510,
   3511,
   3512,
   3513,
   3514,
   3515,
   3516,
   3517,
   3518,
   3519,
   3520,
   3521,
   3522,
   3523,
   3524,
   3525,
   3526,
   3527,
   3528,
   3529,
   3530,
   3531,
   3532,
   3533,
   3534,
   3535,
   3536,
   3537,
   3538,
   3539,
   3540,
   3541,
   3542,
   3543,
   3544,
   3545,
   3546,
   3547,
   3548,
   3549,
   3550,
   3551,
   3552,
   3553,
   3554,
   3555,
   3556,
   3557,
   3558,
   3559,
   3560,
   3561,
   3562,
   3563,
   3564,
   3565,
   3566,
   3567,
   3568,
   3569,
   3570,
   3571,
   3572,
   3573,
   3574,
   3575,
   3576,
   3577,
   3578,
   3579,
   3580,
   3581,
   3582,
   3583,
   3584,
   3585,
   3586,
   3587,
   3588,
   3589,
   3590,
   3591,
   3592,
   3593,
   3594,
   3595,
   3596,
   3597,
   3598,
   3599,
   3600,
   3601,
   3602,
   3603,
   3604,
   3605,
   3606,
   3607,
   3608,
   3609,
   3610,
   3611,
   3612,
   3613,
   3614,
   3615,
   3616,
   3617,
   3618,
   3619,
   3620,
   3621,
   3622,
   3623,
   3624,
   3625,
   3626,
   3627,
   3628,
   3629,
   3630,
   3631,
   3632,
   3633,
   3634,
   3635,
   3636,
   3637,
   3638,
   3639,
   3640,
   3641,
   3642,
   3643,
   3644,
   3645,
   3646,
   3647,
   3648,
   3649,
   3650,
   3651,
   3652,
   3653,
   3654,
   3655,
   3656,
   3657,
   3658,
   3659,
   3660,
   3661,
   3662,
   3663,
   3664,
   3665,
   3666,
   3667,
   3668,
   3669,
   3670,
   3671,
   3672,
   3673,
   3674,
   3675,
   3676,
   3677,
   3678,
   3679,
   3680,
   3681,
   3682,
   3683,
   3684,
   3685,
   3686,
   3687,
   3688,
   3689,
   3690,
   3691,
   3692,
   3693,
   3694,
   3695,
   3696,
   3697,
   3698,
   3699,
   3700,
   3701,
   3702,
   3703,
   3704,
   3705,
   3706,
   3707,
   3708,
   3709,
   3710,
   3711,
   3712,
   3713,
   3714,
   3715,
   3716,
   3717,
   3718,
   3719,
   3720,
   3721,
   3722,
   3723,
   3724,
   3725,
   3726,
   3727,
   3728,
   3729,
   3730,
   3731,
   3732,
   3733,
   3734,
   3735,
   3736,
   3737,
   3738,
   3739,
   3740,
   3741,
   3742,
   3743,
   3744,
   3745,
   3746,
   3747,
   3748,
   3749,
   3750,
   3751,
   3752,
   3753,
   3754,
   3755,
   3756,
   3757,
   3758,
   3759,
   3760,
   3761,
   3762,
   3763,
   3764,
   3765,
   3766,
   3767,
   3768,
   3769,
   3770,
   3771,
   3772,
   3773,
   3774,
   3775,
   3776,
   3777,
   3778,
   3779,
   3780,
   3781,
   3782,
   3783,
   3784,
   3785,
   3786,
   3787,
   3788,
   3789,
   3790,
   3791,
   3792,
   3793,
   3794,
   3795,
   3796,
   3797,
   3798,
   3799,
   3800};
   Double_t Graph2_fy3[401] = {
   0.99296,
   0.99474,
   0.99596,
   0.99734,
   0.9984,
   0.99902,
   0.99934,
   0.9995,
   0.9992,
   0.99796,
   0.9934,
   0.97436,
   0.90984,
   0.76796,
   0.5745,
   0.39616,
   0.25116,
   0.12212,
   0.05212,
   0.02098,
   0.00958,
   0.00478,
   0.0033,
   0.0029,
   0.0031,
   0.0041,
   0.00642,
   0.01202,
   0.02238,
   0.04488,
   0.08594,
   0.14982,
   0.23042,
   0.30424,
   0.34406,
   0.34452,
   0.31874,
   0.27942,
   0.2306,
   0.17782,
   0.12778,
   0.0875,
   0.06072,
   0.0425,
   0.03198,
   0.02608,
   0.02256,
   0.02082,
   0.01912,
   0.01726,
   0.01536,
   0.01412,
   0.01378,
   0.01434,
   0.01644,
   0.02018,
   0.02646,
   0.03934,
   0.06288,
   0.10328,
   0.18026,
   0.3273,
   0.61366,
   0.75006,
   0.80388,
   0.83282,
   0.86314,
   0.89006,
   0.91484,
   0.93548,
   0.95106,
   0.96206,
   0.96976,
   0.97368,
   0.97546,
   0.9759,
   0.97588,
   0.9758,
   0.97548,
   0.97358,
   0.97054,
   0.96724,
   0.96462,
   0.96344,
   0.96346,
   0.96328,
   0.96124,
   0.9581,
   0.95528,
   0.95186,
   0.94514,
   0.9342,
   0.91864,
   0.90244,
   0.87928,
   0.83668,
   0.7624,
   0.64536,
   0.45282,
   0.34952,
   0.31616,
   0.3273,
   0.37592,
   0.4639,
   0.57968,
   0.62674,
   0.62332,
   0.63736,
   0.70976,
   0.80298,
   0.87972,
   0.92942,
   0.95752,
   0.9725,
   0.97786,
   0.97738,
   0.97056,
   0.95286,
   0.91978,
   0.86454,
   0.78402,
   0.6948,
   0.61962,
   0.56626,
   0.5358,
   0.52114,
   0.51378,
   0.50922,
   0.50508,
   0.50014,
   0.49576,
   0.48182,
   0.4524,
   0.41342,
   0.37602,
   0.34432,
   0.32462,
   0.31716,
   0.3195,
   0.32806,
   0.3394,
   0.35008,
   0.3614,
   0.37524,
   0.398,
   0.43988,
   0.5214,
   0.58982,
   0.63906,
   0.67616,
   0.70528,
   0.729,
   0.7484,
   0.76474,
   0.7766,
   0.78402,
   0.78532,
   0.78002,
   0.76606,
   0.74032,
   0.70236,
   0.65066,
   0.57734,
   0.45158,
   0.36468,
   0.29756,
   0.2429,
   0.19782,
   0.16186,
   0.13468,
   0.11252,
   0.09586,
   0.08328,
   0.0754,
   0.07132,
   0.07082,
   0.07258,
   0.07696,
   0.0844,
   0.095,
   0.10864,
   0.12804,
   0.14802,
   0.16688,
   0.17674,
   0.18794,
   0.21216,
   0.2421,
   0.2694,
   0.2834,
   0.28852,
   0.29406,
   0.30794,
   0.3327,
   0.3629,
   0.39002,
   0.41768,
   0.44532,
   0.46698,
   0.49532,
   0.53418,
   0.56776,
   0.59748,
   0.62248,
   0.6386,
   0.64478,
   0.63566,
   0.5977,
   0.4855,
   0.34656,
   0.23334,
   0.151,
   0.09814,
   0.0667,
   0.04038,
   0.0213,
   0.00982,
   0.0036,
   0.0012,
   0.0004,
   7.931254e-05,
   2.982378e-05,
   1.546139e-05,
   1.230771e-05,
   1.605595e-05,
   3.359177e-05,
   0.0001036982,
   0.00066,
   0.00276,
   0.0129,
   0.05134,
   0.15394,
   0.33566,
   0.53398,
   0.55932,
   0.61372,
   0.69086,
   0.75262,
   0.78408,
   0.7888,
   0.77512,
   0.749,
   0.7185,
   0.69218,
   0.6758,
   0.67262,
   0.6876,
   0.72322,
   0.77216,
   0.82186,
   0.86344,
   0.89146,
   0.90826,
   0.9136,
   0.91,
   0.89504,
   0.86498,
   0.81088,
   0.7233,
   0.59142,
   0.3951,
   0.30364,
   0.25876,
   0.24184,
   0.24578,
   0.25982,
   0.27708,
   0.29568,
   0.31494,
   0.33472,
   0.3558,
   0.37852,
   0.40452,
   0.4351,
   0.46328,
   0.4726,
   0.48498,
   0.54542,
   0.61866,
   0.69708,
   0.77542,
   0.84254,
   0.89482,
   0.93408,
   0.96048,
   0.9776,
   0.98704,
   0.99236,
   0.99534,
   0.9967,
   0.9976,
   0.998,
   0.99816,
   0.9978,
   0.99716,
   0.99564,
   0.99296,
   0.98676,
   0.97528,
   0.95264,
   0.91652,
   0.86392,
   0.79116,
   0.7041,
   0.6102,
   0.48226,
   0.39252,
   0.34132,
   0.30492,
   0.27818,
   0.25844,
   0.2435,
   0.23508,
   0.23354,
   0.23824,
   0.25108,
   0.27176,
   0.29716,
   0.32778,
   0.36194,
   0.39622,
   0.43296,
   0.46764,
   0.48712,
   0.49116,
   0.5241,
   0.57136,
   0.62622,
   0.68154,
   0.73714,
   0.78956,
   0.8359,
   0.87344,
   0.90232,
   0.92418,
   0.94046,
   0.95184,
   0.95972,
   0.96504,
   0.96798,
   0.96892,
   0.96744,
   0.96298,
   0.9546,
   0.94092,
   0.91834,
   0.8823,
   0.83058,
   0.7561,
   0.66178,
   0.55048,
   0.42718,
   0.38252,
   0.37528,
   0.39654,
   0.451,
   0.55052,
   0.6166,
   0.65558,
   0.67448,
   0.67242,
   0.65732,
   0.65962,
   0.67508,
   0.69636,
   0.71648,
   0.73,
   0.7344,
   0.73042,
   0.7186,
   0.70176,
   0.68184,
   0.65708,
   0.63244,
   0.60542,
   0.57504,
   0.5436,
   0.51402,
   0.49196,
   0.46994,
   0.4208,
   0.36254,
   0.30002,
   0.2484,
   0.21654,
   0.20378,
   0.21332,
   0.24422,
   0.29634,
   0.35752,
   0.40556,
   0.42644,
   0.43126,
   0.44032,
   0.44024,
   0.43582,
   0.43174,
   0.39344,
   0.32662,
   0.25582,
   0.19952};
   graph = new TGraph(401,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",401,3360,3840);
   Graph_Graph23->SetMinimum(1.107694e-05);
   Graph_Graph23->SetMaximum(1.099449);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);
   Graph_Graph23->SetLineWidth(2);
   Graph_Graph23->SetMarkerStyle(20);
   Graph_Graph23->GetXaxis()->SetNdivisions(505);
   Graph_Graph23->GetXaxis()->SetLabelFont(132);
   Graph_Graph23->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23->GetXaxis()->SetTitleFont(132);
   Graph_Graph23->GetYaxis()->SetLabelFont(132);
   Graph_Graph23->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23->GetYaxis()->SetTitleFont(132);
   Graph_Graph23->GetZaxis()->SetLabelFont(132);
   Graph_Graph23->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph23);
   
   graph->Draw("");
   
   TLegend *leg = new TLegend(0.17,0.18,0.47,0.4,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{#Xi_{cc}^{+} #rightarrow #Xi_{c}^{+}#pi^{#font[122]{-}}#pi^{+}}, 5.4 fb^{#font[122]{-}1}","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","#it{#Xi_{cc}^{+} #rightarrow #Lambda_{c}^{+}K^{#font[122]{-}}#pi^{+}}, 9 fb^{#font[122]{-}1}","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","Combined                                                LHCb","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph3_fx4[2] = {
   3400,
   3800};
   Double_t Graph3_fy4[2] = {
   0.1586553,
   0.1586553};
   graph = new TGraph(2,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph34 = new TH1F("Graph_Graph34","Graph",100,3360,3840);
   Graph_Graph34->SetMinimum(0.05865525);
   Graph_Graph34->SetMaximum(1.258655);
   Graph_Graph34->SetDirectory(0);
   Graph_Graph34->SetStats(0);
   Graph_Graph34->SetLineWidth(2);
   Graph_Graph34->SetMarkerStyle(20);
   Graph_Graph34->GetXaxis()->SetNdivisions(505);
   Graph_Graph34->GetXaxis()->SetLabelFont(132);
   Graph_Graph34->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph34->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph34->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph34->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph34->GetXaxis()->SetTitleFont(132);
   Graph_Graph34->GetYaxis()->SetLabelFont(132);
   Graph_Graph34->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph34->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph34->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph34->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph34->GetYaxis()->SetTitleFont(132);
   Graph_Graph34->GetZaxis()->SetLabelFont(132);
   Graph_Graph34->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph34->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph34->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph34);
   
   graph->Draw("");
   
   Double_t Graph4_fx5[2] = {
   3400,
   3800};
   Double_t Graph4_fy5[2] = {
   0.02275013,
   0.02275013};
   graph = new TGraph(2,Graph4_fx5,Graph4_fy5);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph45 = new TH1F("Graph_Graph45","Graph",100,3360,3840);
   Graph_Graph45->SetMinimum(0.02047512);
   Graph_Graph45->SetMaximum(1.12275);
   Graph_Graph45->SetDirectory(0);
   Graph_Graph45->SetStats(0);
   Graph_Graph45->SetLineWidth(2);
   Graph_Graph45->SetMarkerStyle(20);
   Graph_Graph45->GetXaxis()->SetNdivisions(505);
   Graph_Graph45->GetXaxis()->SetLabelFont(132);
   Graph_Graph45->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph45->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph45->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph45->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph45->GetXaxis()->SetTitleFont(132);
   Graph_Graph45->GetYaxis()->SetLabelFont(132);
   Graph_Graph45->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph45->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph45->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph45->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph45->GetYaxis()->SetTitleFont(132);
   Graph_Graph45->GetZaxis()->SetLabelFont(132);
   Graph_Graph45->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph45->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph45->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph45->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph45);
   
   graph->Draw("");
   
   Double_t Graph5_fx6[2] = {
   3400,
   3800};
   Double_t Graph5_fy6[2] = {
   0.001349898,
   0.001349898};
   graph = new TGraph(2,Graph5_fx6,Graph5_fy6);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph56 = new TH1F("Graph_Graph56","Graph",100,3360,3840);
   Graph_Graph56->SetMinimum(0.001214908);
   Graph_Graph56->SetMaximum(1.10135);
   Graph_Graph56->SetDirectory(0);
   Graph_Graph56->SetStats(0);
   Graph_Graph56->SetLineWidth(2);
   Graph_Graph56->SetMarkerStyle(20);
   Graph_Graph56->GetXaxis()->SetNdivisions(505);
   Graph_Graph56->GetXaxis()->SetLabelFont(132);
   Graph_Graph56->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph56->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph56->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph56->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph56->GetXaxis()->SetTitleFont(132);
   Graph_Graph56->GetYaxis()->SetLabelFont(132);
   Graph_Graph56->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph56->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph56->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph56->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph56->GetYaxis()->SetTitleFont(132);
   Graph_Graph56->GetZaxis()->SetLabelFont(132);
   Graph_Graph56->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph56->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph56->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph56->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph56);
   
   graph->Draw("");
   
   Double_t Graph6_fx7[2] = {
   3400,
   3800};
   Double_t Graph6_fy7[2] = {
   3.167124e-05,
   3.167124e-05};
   graph = new TGraph(2,Graph6_fx7,Graph6_fy7);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph67 = new TH1F("Graph_Graph67","Graph",100,3360,3840);
   Graph_Graph67->SetMinimum(2.850412e-05);
   Graph_Graph67->SetMaximum(1.100032);
   Graph_Graph67->SetDirectory(0);
   Graph_Graph67->SetStats(0);
   Graph_Graph67->SetLineWidth(2);
   Graph_Graph67->SetMarkerStyle(20);
   Graph_Graph67->GetXaxis()->SetNdivisions(505);
   Graph_Graph67->GetXaxis()->SetLabelFont(132);
   Graph_Graph67->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph67->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph67->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph67->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph67->GetXaxis()->SetTitleFont(132);
   Graph_Graph67->GetYaxis()->SetLabelFont(132);
   Graph_Graph67->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph67->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph67->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph67->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph67->GetYaxis()->SetTitleFont(132);
   Graph_Graph67->GetZaxis()->SetLabelFont(132);
   Graph_Graph67->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph67->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph67->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph67->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph67);
   
   graph->Draw("");
   
   Double_t Graph0_fx8[401] = {
   3400,
   3401,
   3402,
   3403,
   3404,
   3405,
   3406,
   3407,
   3408,
   3409,
   3410,
   3411,
   3412,
   3413,
   3414,
   3415,
   3416,
   3417,
   3418,
   3419,
   3420,
   3421,
   3422,
   3423,
   3424,
   3425,
   3426,
   3427,
   3428,
   3429,
   3430,
   3431,
   3432,
   3433,
   3434,
   3435,
   3436,
   3437,
   3438,
   3439,
   3440,
   3441,
   3442,
   3443,
   3444,
   3445,
   3446,
   3447,
   3448,
   3449,
   3450,
   3451,
   3452,
   3453,
   3454,
   3455,
   3456,
   3457,
   3458,
   3459,
   3460,
   3461,
   3462,
   3463,
   3464,
   3465,
   3466,
   3467,
   3468,
   3469,
   3470,
   3471,
   3472,
   3473,
   3474,
   3475,
   3476,
   3477,
   3478,
   3479,
   3480,
   3481,
   3482,
   3483,
   3484,
   3485,
   3486,
   3487,
   3488,
   3489,
   3490,
   3491,
   3492,
   3493,
   3494,
   3495,
   3496,
   3497,
   3498,
   3499,
   3500,
   3501,
   3502,
   3503,
   3504,
   3505,
   3506,
   3507,
   3508,
   3509,
   3510,
   3511,
   3512,
   3513,
   3514,
   3515,
   3516,
   3517,
   3518,
   3519,
   3520,
   3521,
   3522,
   3523,
   3524,
   3525,
   3526,
   3527,
   3528,
   3529,
   3530,
   3531,
   3532,
   3533,
   3534,
   3535,
   3536,
   3537,
   3538,
   3539,
   3540,
   3541,
   3542,
   3543,
   3544,
   3545,
   3546,
   3547,
   3548,
   3549,
   3550,
   3551,
   3552,
   3553,
   3554,
   3555,
   3556,
   3557,
   3558,
   3559,
   3560,
   3561,
   3562,
   3563,
   3564,
   3565,
   3566,
   3567,
   3568,
   3569,
   3570,
   3571,
   3572,
   3573,
   3574,
   3575,
   3576,
   3577,
   3578,
   3579,
   3580,
   3581,
   3582,
   3583,
   3584,
   3585,
   3586,
   3587,
   3588,
   3589,
   3590,
   3591,
   3592,
   3593,
   3594,
   3595,
   3596,
   3597,
   3598,
   3599,
   3600,
   3601,
   3602,
   3603,
   3604,
   3605,
   3606,
   3607,
   3608,
   3609,
   3610,
   3611,
   3612,
   3613,
   3614,
   3615,
   3616,
   3617,
   3618,
   3619,
   3620,
   3621,
   3622,
   3623,
   3624,
   3625,
   3626,
   3627,
   3628,
   3629,
   3630,
   3631,
   3632,
   3633,
   3634,
   3635,
   3636,
   3637,
   3638,
   3639,
   3640,
   3641,
   3642,
   3643,
   3644,
   3645,
   3646,
   3647,
   3648,
   3649,
   3650,
   3651,
   3652,
   3653,
   3654,
   3655,
   3656,
   3657,
   3658,
   3659,
   3660,
   3661,
   3662,
   3663,
   3664,
   3665,
   3666,
   3667,
   3668,
   3669,
   3670,
   3671,
   3672,
   3673,
   3674,
   3675,
   3676,
   3677,
   3678,
   3679,
   3680,
   3681,
   3682,
   3683,
   3684,
   3685,
   3686,
   3687,
   3688,
   3689,
   3690,
   3691,
   3692,
   3693,
   3694,
   3695,
   3696,
   3697,
   3698,
   3699,
   3700,
   3701,
   3702,
   3703,
   3704,
   3705,
   3706,
   3707,
   3708,
   3709,
   3710,
   3711,
   3712,
   3713,
   3714,
   3715,
   3716,
   3717,
   3718,
   3719,
   3720,
   3721,
   3722,
   3723,
   3724,
   3725,
   3726,
   3727,
   3728,
   3729,
   3730,
   3731,
   3732,
   3733,
   3734,
   3735,
   3736,
   3737,
   3738,
   3739,
   3740,
   3741,
   3742,
   3743,
   3744,
   3745,
   3746,
   3747,
   3748,
   3749,
   3750,
   3751,
   3752,
   3753,
   3754,
   3755,
   3756,
   3757,
   3758,
   3759,
   3760,
   3761,
   3762,
   3763,
   3764,
   3765,
   3766,
   3767,
   3768,
   3769,
   3770,
   3771,
   3772,
   3773,
   3774,
   3775,
   3776,
   3777,
   3778,
   3779,
   3780,
   3781,
   3782,
   3783,
   3784,
   3785,
   3786,
   3787,
   3788,
   3789,
   3790,
   3791,
   3792,
   3793,
   3794,
   3795,
   3796,
   3797,
   3798,
   3799,
   3800};
   Double_t Graph0_fy8[401] = {
   0.989662,
   0.991193,
   0.991583,
   0.990936,
   0.989063,
   0.985328,
   0.978452,
   0.966012,
   0.944152,
   0.907413,
   0.84939,
   0.765455,
   0.656856,
   0.53267,
   0.40814,
   0.298227,
   0.21139,
   0.148674,
   0.106593,
   0.0800043,
   0.0643702,
   0.0564428,
   0.0541353,
   0.0565907,
   0.0637603,
   0.076098,
   0.0943283,
   0.118736,
   0.148545,
   0.181615,
   0.214362,
   0.242368,
   0.261564,
   0.269029,
   0.263487,
   0.245255,
   0.216909,
   0.182735,
   0.146881,
   0.113325,
   0.0847189,
   0.0620589,
   0.0450554,
   0.0327116,
   0.0240017,
   0.0179649,
   0.0137608,
   0.0108278,
   0.00875368,
   0.00728415,
   0.00628231,
   0.00568829,
   0.00548335,
   0.00570279,
   0.00648479,
   0.00815086,
   0.0113266,
   0.0172591,
   0.0283615,
   0.0488302,
   0.0852413,
   0.145855,
   0.237014,
   0.357565,
   0.495296,
   0.63061,
   0.746201,
   0.833718,
   0.893869,
   0.93224,
   0.955729,
   0.969814,
   0.978256,
   0.983363,
   0.986459,
   0.988289,
   0.989281,
   0.989708,
   0.98973,
   0.989436,
   0.988902,
   0.988198,
   0.987389,
   0.986529,
   0.985596,
   0.984488,
   0.983084,
   0.981238,
   0.978803,
   0.975606,
   0.971463,
   0.966096,
   0.959245,
   0.950823,
   0.940819,
   0.929259,
   0.916264,
   0.902195,
   0.887336,
   0.871832,
   0.855809,
   0.839185,
   0.821584,
   0.802324,
   0.78056,
   0.75556,
   0.727199,
   0.695676,
   0.661659,
   0.626475,
   0.592004,
   0.559935,
   0.531658,
   0.5097,
   0.494944,
   0.487604,
   0.487146,
   0.49192,
   0.500298,
   0.510588,
   0.521895,
   0.532406,
   0.541038,
   0.547147,
   0.549857,
   0.549099,
   0.544868,
   0.538234,
   0.530034,
   0.521475,
   0.513916,
   0.508954,
   0.507799,
   0.511417,
   0.520515,
   0.535454,
   0.555871,
   0.580595,
   0.608619,
   0.638479,
   0.668233,
   0.696128,
   0.721324,
   0.743319,
   0.762085,
   0.778255,
   0.792601,
   0.805554,
   0.817646,
   0.829563,
   0.841529,
   0.853186,
   0.864283,
   0.874419,
   0.883036,
   0.889423,
   0.89295,
   0.893224,
   0.889822,
   0.88225,
   0.870046,
   0.85256,
   0.829276,
   0.79976,
   0.763926,
   0.721594,
   0.673054,
   0.619109,
   0.561016,
   0.500236,
   0.439224,
   0.380192,
   0.32504,
   0.275287,
   0.232189,
   0.196176,
   0.16721,
   0.144675,
   0.127752,
   0.115403,
   0.106957,
   0.101799,
   0.099328,
   0.0993997,
   0.101594,
   0.105514,
   0.111334,
   0.119103,
   0.129039,
   0.141663,
   0.157411,
   0.17694,
   0.200422,
   0.22775,
   0.258843,
   0.292916,
   0.328507,
   0.363758,
   0.396138,
   0.423375,
   0.443591,
   0.454817,
   0.455236,
   0.443549,
   0.419255,
   0.382661,
   0.335271,
   0.279725,
   0.220701,
   0.164052,
   0.115082,
   0.0769284,
   0.049982,
   0.0325603,
   0.0220513,
   0.0161667,
   0.0133445,
   0.012763,
   0.0142885,
   0.0186341,
   0.0275784,
   0.0445015,
   0.0747063,
   0.124467,
   0.19806,
   0.292894,
   0.397906,
   0.498531,
   0.582448,
   0.643289,
   0.680244,
   0.695704,
   0.692557,
   0.673375,
   0.641194,
   0.599287,
   0.552075,
   0.505398,
   0.464945,
   0.434904,
   0.417627,
   0.413889,
   0.423126,
   0.443886,
   0.473765,
   0.508956,
   0.545208,
   0.578341,
   0.603965,
   0.619145,
   0.621943,
   0.611424,
   0.586715,
   0.547851,
   0.497273,
   0.437667,
   0.374988,
   0.314747,
   0.261363,
   0.217891,
   0.185272,
   0.163283,
   0.151114,
   0.148026,
   0.153551,
   0.167463,
   0.189567,
   0.219362,
   0.255254,
   0.294836,
   0.334445,
   0.3699,
   0.397336,
   0.413798,
   0.417675,
   0.40937,
   0.39008,
   0.362026,
   0.327693,
   0.290671,
   0.254744,
   0.222153,
   0.194576,
   0.172645,
   0.156138,
   0.144517,
   0.137205,
   0.133656,
   0.133361,
   0.135983,
   0.141033,
   0.147886,
   0.156472,
   0.166891,
   0.179099,
   0.192822,
   0.208035,
   0.224301,
   0.240549,
   0.255156,
   0.26656,
   0.273661,
   0.27553,
   0.2715,
   0.261861,
   0.247517,
   0.229917,
   0.210839,
   0.192013,
   0.175008,
   0.160783,
   0.150142,
   0.143497,
   0.141234,
   0.143912,
   0.152004,
   0.166133,
   0.186956,
   0.214816,
   0.250274,
   0.293712,
   0.344748,
   0.40272,
   0.466375,
   0.533578,
   0.602188,
   0.668676,
   0.731215,
   0.787344,
   0.83547,
   0.875195,
   0.906833,
   0.931169,
   0.949223,
   0.962219,
   0.971338,
   0.977602,
   0.981807,
   0.984458,
   0.985896,
   0.986358,
   0.985913,
   0.984503,
   0.981987,
   0.978137,
   0.972676,
   0.96527,
   0.955744,
   0.944116,
   0.930796,
   0.916412,
   0.901697,
   0.887396,
   0.87402,
   0.861582,
   0.849769,
   0.838036,
   0.825789,
   0.812384,
   0.79718,
   0.779872,
   0.760133,
   0.738555,
   0.716,
   0.693615,
   0.672346,
   0.652761,
   0.635644,
   0.621124,
   0.60865,
   0.59758,
   0.5869,
   0.575712,
   0.563061,
   0.548005,
   0.529734,
   0.508428,
   0.485698,
   0.462285,
   0.440211,
   0.420779,
   0.404425,
   0.391056,
   0.380321,
   0.371926,
   0.365453,
   0.359946,
   0.354698,
   0.349445,
   0.34466,
   0.34073,
   0.338018,
   0.337022,
   0.338333,
   0.341906,
   0.347638,
   0.35518,
   0.363379,
   0.370893,
   0.376576,
   0.380053};
   graph = new TGraph(401,Graph0_fx8,Graph0_fy8);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph018 = new TH1F("Graph_Graph_Graph018","",401,3360,3840);
   Graph_Graph_Graph018->SetMinimum(2e-08);
   Graph_Graph_Graph018->SetMaximum(1.2);
   Graph_Graph_Graph018->SetDirectory(0);
   Graph_Graph_Graph018->SetStats(0);
   Graph_Graph_Graph018->SetLineWidth(2);
   Graph_Graph_Graph018->SetMarkerStyle(20);
   Graph_Graph_Graph018->GetXaxis()->SetTitle("#it{m} (#it{#Xi_{cc}^{+}}) [MeV/#it{c}^{2}]");
   Graph_Graph_Graph018->GetXaxis()->SetRange(34,368);
   Graph_Graph_Graph018->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph018->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph018->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph018->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph018->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph018->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph018->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph018->GetYaxis()->SetTitle("Local #it{p}-value");
   Graph_Graph_Graph018->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph018->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph018->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph018->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph018->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph018->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph018->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph018->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph018->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph018->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph018->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph018);
   
   graph->Draw("");
   
   Double_t Graph1_fx9[401] = {
   3400,
   3401,
   3402,
   3403,
   3404,
   3405,
   3406,
   3407,
   3408,
   3409,
   3410,
   3411,
   3412,
   3413,
   3414,
   3415,
   3416,
   3417,
   3418,
   3419,
   3420,
   3421,
   3422,
   3423,
   3424,
   3425,
   3426,
   3427,
   3428,
   3429,
   3430,
   3431,
   3432,
   3433,
   3434,
   3435,
   3436,
   3437,
   3438,
   3439,
   3440,
   3441,
   3442,
   3443,
   3444,
   3445,
   3446,
   3447,
   3448,
   3449,
   3450,
   3451,
   3452,
   3453,
   3454,
   3455,
   3456,
   3457,
   3458,
   3459,
   3460,
   3461,
   3462,
   3463,
   3464,
   3465,
   3466,
   3467,
   3468,
   3469,
   3470,
   3471,
   3472,
   3473,
   3474,
   3475,
   3476,
   3477,
   3478,
   3479,
   3480,
   3481,
   3482,
   3483,
   3484,
   3485,
   3486,
   3487,
   3488,
   3489,
   3490,
   3491,
   3492,
   3493,
   3494,
   3495,
   3496,
   3497,
   3498,
   3499,
   3500,
   3501,
   3502,
   3503,
   3504,
   3505,
   3506,
   3507,
   3508,
   3509,
   3510,
   3511,
   3512,
   3513,
   3514,
   3515,
   3516,
   3517,
   3518,
   3519,
   3520,
   3521,
   3522,
   3523,
   3524,
   3525,
   3526,
   3527,
   3528,
   3529,
   3530,
   3531,
   3532,
   3533,
   3534,
   3535,
   3536,
   3537,
   3538,
   3539,
   3540,
   3541,
   3542,
   3543,
   3544,
   3545,
   3546,
   3547,
   3548,
   3549,
   3550,
   3551,
   3552,
   3553,
   3554,
   3555,
   3556,
   3557,
   3558,
   3559,
   3560,
   3561,
   3562,
   3563,
   3564,
   3565,
   3566,
   3567,
   3568,
   3569,
   3570,
   3571,
   3572,
   3573,
   3574,
   3575,
   3576,
   3577,
   3578,
   3579,
   3580,
   3581,
   3582,
   3583,
   3584,
   3585,
   3586,
   3587,
   3588,
   3589,
   3590,
   3591,
   3592,
   3593,
   3594,
   3595,
   3596,
   3597,
   3598,
   3599,
   3600,
   3601,
   3602,
   3603,
   3604,
   3605,
   3606,
   3607,
   3608,
   3609,
   3610,
   3611,
   3612,
   3613,
   3614,
   3615,
   3616,
   3617,
   3618,
   3619,
   3620,
   3621,
   3622,
   3623,
   3624,
   3625,
   3626,
   3627,
   3628,
   3629,
   3630,
   3631,
   3632,
   3633,
   3634,
   3635,
   3636,
   3637,
   3638,
   3639,
   3640,
   3641,
   3642,
   3643,
   3644,
   3645,
   3646,
   3647,
   3648,
   3649,
   3650,
   3651,
   3652,
   3653,
   3654,
   3655,
   3656,
   3657,
   3658,
   3659,
   3660,
   3661,
   3662,
   3663,
   3664,
   3665,
   3666,
   3667,
   3668,
   3669,
   3670,
   3671,
   3672,
   3673,
   3674,
   3675,
   3676,
   3677,
   3678,
   3679,
   3680,
   3681,
   3682,
   3683,
   3684,
   3685,
   3686,
   3687,
   3688,
   3689,
   3690,
   3691,
   3692,
   3693,
   3694,
   3695,
   3696,
   3697,
   3698,
   3699,
   3700,
   3701,
   3702,
   3703,
   3704,
   3705,
   3706,
   3707,
   3708,
   3709,
   3710,
   3711,
   3712,
   3713,
   3714,
   3715,
   3716,
   3717,
   3718,
   3719,
   3720,
   3721,
   3722,
   3723,
   3724,
   3725,
   3726,
   3727,
   3728,
   3729,
   3730,
   3731,
   3732,
   3733,
   3734,
   3735,
   3736,
   3737,
   3738,
   3739,
   3740,
   3741,
   3742,
   3743,
   3744,
   3745,
   3746,
   3747,
   3748,
   3749,
   3750,
   3751,
   3752,
   3753,
   3754,
   3755,
   3756,
   3757,
   3758,
   3759,
   3760,
   3761,
   3762,
   3763,
   3764,
   3765,
   3766,
   3767,
   3768,
   3769,
   3770,
   3771,
   3772,
   3773,
   3774,
   3775,
   3776,
   3777,
   3778,
   3779,
   3780,
   3781,
   3782,
   3783,
   3784,
   3785,
   3786,
   3787,
   3788,
   3789,
   3790,
   3791,
   3792,
   3793,
   3794,
   3795,
   3796,
   3797,
   3798,
   3799,
   3800};
   Double_t Graph1_fy9[401] = {
   0.939634,
   0.950297,
   0.964821,
   0.979685,
   0.990446,
   0.995982,
   0.998199,
   0.998924,
   0.998965,
   0.998281,
   0.995522,
   0.985168,
   0.950385,
   0.859271,
   0.689436,
   0.471222,
   0.272852,
   0.136917,
   0.0621776,
   0.0275971,
   0.0130708,
   0.00712174,
   0.00469281,
   0.00382056,
   0.00381844,
   0.00457016,
   0.00637664,
   0.0101499,
   0.017952,
   0.0337564,
   0.0641004,
   0.116525,
   0.19378,
   0.286823,
   0.374924,
   0.437189,
   0.463384,
   0.452556,
   0.410984,
   0.35048,
   0.286264,
   0.231837,
   0.194166,
   0.174158,
   0.171617,
   0.186423,
   0.217889,
   0.265562,
   0.326498,
   0.394095,
   0.459057,
   0.512651,
   0.54978,
   0.570029,
   0.576093,
   0.573702,
   0.571853,
   0.580516,
   0.606625,
   0.650338,
   0.707082,
   0.767117,
   0.820335,
   0.86086,
   0.886557,
   0.898976,
   0.901158,
   0.895652,
   0.884893,
   0.871854,
   0.857979,
   0.842456,
   0.822284,
   0.792673,
   0.748773,
   0.687129,
   0.608769,
   0.52039,
   0.434336,
   0.361758,
   0.309544,
   0.280635,
   0.275469,
   0.293976,
   0.337368,
   0.403868,
   0.48495,
   0.566812,
   0.63365,
   0.672436,
   0.677938,
   0.648055,
   0.582092,
   0.485072,
   0.373324,
   0.26928,
   0.188953,
   0.135519,
   0.105023,
   0.0918731,
   0.0922802,
   0.105686,
   0.135063,
   0.186324,
   0.265649,
   0.376419,
   0.513289,
   0.657848,
   0.784206,
   0.877012,
   0.93482,
   0.966014,
   0.98124,
   0.98813,
   0.990679,
   0.990445,
   0.987215,
   0.978916,
   0.961119,
   0.927109,
   0.872012,
   0.799038,
   0.720792,
   0.651682,
   0.599843,
   0.566738,
   0.548688,
   0.538573,
   0.527813,
   0.508424,
   0.475842,
   0.42979,
   0.374436,
   0.318784,
   0.271701,
   0.237764,
   0.21689,
   0.206465,
   0.202646,
   0.201059,
   0.199064,
   0.194863,
   0.189565,
   0.18592,
   0.187638,
   0.197269,
   0.215339,
   0.23989,
   0.267256,
   0.293377,
   0.314528,
   0.328439,
   0.335992,
   0.3381,
   0.334824,
   0.325994,
   0.312881,
   0.296263,
   0.277033,
   0.256407,
   0.2362,
   0.217636,
   0.200401,
   0.183922,
   0.167355,
   0.14975,
   0.130493,
   0.109842,
   0.0898161,
   0.0730317,
   0.0603797,
   0.0518375,
   0.0471894,
   0.0461752,
   0.0485096,
   0.0543095,
   0.0637245,
   0.0775252,
   0.0973168,
   0.125456,
   0.165469,
   0.222401,
   0.29916,
   0.394175,
   0.497788,
   0.594154,
   0.668723,
   0.714925,
   0.731859,
   0.72057,
   0.684016,
   0.629341,
   0.568246,
   0.513419,
   0.474929,
   0.45734,
   0.462188,
   0.487102,
   0.526397,
   0.573456,
   0.621378,
   0.665437,
   0.702565,
   0.731942,
   0.754543,
   0.770849,
   0.780852,
   0.783014,
   0.774857,
   0.752344,
   0.710633,
   0.64406,
   0.547549,
   0.422486,
   0.282409,
   0.154263,
   0.0653529,
   0.020856,
   0.00511536,
   0.00105322,
   0.000210759,
   4.89829e-05,
   1.59301e-05,
   8.45652e-06,
   8.11975e-06,
   1.41187e-05,
   4.10669e-05,
   0.000174362,
   0.000897,
   0.00464202,
   0.0208305,
   0.0724274,
   0.186708,
   0.360638,
   0.546992,
   0.696583,
   0.793741,
   0.848041,
   0.873048,
   0.87837,
   0.869695,
   0.850811,
   0.826096,
   0.801336,
   0.783422,
   0.778919,
   0.791235,
   0.819088,
   0.85578,
   0.892101,
   0.921602,
   0.941689,
   0.952881,
   0.957065,
   0.955365,
   0.947517,
   0.932104,
   0.907173,
   0.871047,
   0.822643,
   0.762891,
   0.696014,
   0.626567,
   0.558296,
   0.494886,
   0.438879,
   0.391396,
   0.353132,
   0.324851,
   0.30736,
   0.301866,
   0.310033,
   0.333056,
   0.372492,
   0.430203,
   0.504982,
   0.592288,
   0.683785,
   0.770547,
   0.844475,
   0.901188,
   0.94065,
   0.966239,
   0.981659,
   0.990357,
   0.995012,
   0.997387,
   0.998562,
   0.999143,
   0.999438,
   0.999584,
   0.999643,
   0.999643,
   0.999577,
   0.999403,
   0.999016,
   0.998156,
   0.996233,
   0.992059,
   0.983561,
   0.967899,
   0.942041,
   0.904316,
   0.856267,
   0.802093,
   0.745482,
   0.690542,
   0.641123,
   0.600662,
   0.571731,
   0.55525,
   0.549608,
   0.552716,
   0.562566,
   0.57515,
   0.58688,
   0.594647,
   0.594795,
   0.585132,
   0.56533,
   0.537706,
   0.506608,
   0.478091,
   0.457124,
   0.447197,
   0.449127,
   0.460939,
   0.479786,
   0.502865,
   0.526359,
   0.547334,
   0.564735,
   0.577867,
   0.586891,
   0.59278,
   0.594893,
   0.591876,
   0.58244,
   0.565033,
   0.538156,
   0.500947,
   0.450662,
   0.392462,
   0.330197,
   0.26905,
   0.214555,
   0.170711,
   0.13782,
   0.114467,
   0.0991457,
   0.0905225,
   0.0872924,
   0.0892484,
   0.097293,
   0.112956,
   0.13891,
   0.177756,
   0.231563,
   0.300641,
   0.382232,
   0.470533,
   0.5573,
   0.636074,
   0.701555,
   0.75163,
   0.786645,
   0.807848,
   0.817274,
   0.817286,
   0.809592,
   0.796391,
   0.778546,
   0.75654,
   0.731278,
   0.702236,
   0.667268,
   0.623432,
   0.568261,
   0.50136,
   0.425718,
   0.34656,
   0.272694,
   0.211474,
   0.167115,
   0.141005,
   0.132029,
   0.14067,
   0.169546,
   0.221339,
   0.296613,
   0.387693,
   0.477242,
   0.544633,
   0.576805,
   0.568087,
   0.518562,
   0.436976,
   0.33858,
   0.245791,
   0.173901,
   0.126566};
   graph = new TGraph(401,Graph1_fx9,Graph1_fy9);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph129 = new TH1F("Graph_Graph_Graph129","Graph",401,3360,3840);
   Graph_Graph_Graph129->SetMinimum(7.307775e-06);
   Graph_Graph_Graph129->SetMaximum(1.099606);
   Graph_Graph_Graph129->SetDirectory(0);
   Graph_Graph_Graph129->SetStats(0);
   Graph_Graph_Graph129->SetLineWidth(2);
   Graph_Graph_Graph129->SetMarkerStyle(20);
   Graph_Graph_Graph129->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph129->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph129->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph129->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph129->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph129->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph129->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph129->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph129->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph129->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph129->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph129->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph129->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph129->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph129->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph129->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph129->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph129->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph129);
   
   graph->Draw("");
   
   Double_t Graph2_fx10[401] = {
   3400,
   3401,
   3402,
   3403,
   3404,
   3405,
   3406,
   3407,
   3408,
   3409,
   3410,
   3411,
   3412,
   3413,
   3414,
   3415,
   3416,
   3417,
   3418,
   3419,
   3420,
   3421,
   3422,
   3423,
   3424,
   3425,
   3426,
   3427,
   3428,
   3429,
   3430,
   3431,
   3432,
   3433,
   3434,
   3435,
   3436,
   3437,
   3438,
   3439,
   3440,
   3441,
   3442,
   3443,
   3444,
   3445,
   3446,
   3447,
   3448,
   3449,
   3450,
   3451,
   3452,
   3453,
   3454,
   3455,
   3456,
   3457,
   3458,
   3459,
   3460,
   3461,
   3462,
   3463,
   3464,
   3465,
   3466,
   3467,
   3468,
   3469,
   3470,
   3471,
   3472,
   3473,
   3474,
   3475,
   3476,
   3477,
   3478,
   3479,
   3480,
   3481,
   3482,
   3483,
   3484,
   3485,
   3486,
   3487,
   3488,
   3489,
   3490,
   3491,
   3492,
   3493,
   3494,
   3495,
   3496,
   3497,
   3498,
   3499,
   3500,
   3501,
   3502,
   3503,
   3504,
   3505,
   3506,
   3507,
   3508,
   3509,
   3510,
   3511,
   3512,
   3513,
   3514,
   3515,
   3516,
   3517,
   3518,
   3519,
   3520,
   3521,
   3522,
   3523,
   3524,
   3525,
   3526,
   3527,
   3528,
   3529,
   3530,
   3531,
   3532,
   3533,
   3534,
   3535,
   3536,
   3537,
   3538,
   3539,
   3540,
   3541,
   3542,
   3543,
   3544,
   3545,
   3546,
   3547,
   3548,
   3549,
   3550,
   3551,
   3552,
   3553,
   3554,
   3555,
   3556,
   3557,
   3558,
   3559,
   3560,
   3561,
   3562,
   3563,
   3564,
   3565,
   3566,
   3567,
   3568,
   3569,
   3570,
   3571,
   3572,
   3573,
   3574,
   3575,
   3576,
   3577,
   3578,
   3579,
   3580,
   3581,
   3582,
   3583,
   3584,
   3585,
   3586,
   3587,
   3588,
   3589,
   3590,
   3591,
   3592,
   3593,
   3594,
   3595,
   3596,
   3597,
   3598,
   3599,
   3600,
   3601,
   3602,
   3603,
   3604,
   3605,
   3606,
   3607,
   3608,
   3609,
   3610,
   3611,
   3612,
   3613,
   3614,
   3615,
   3616,
   3617,
   3618,
   3619,
   3620,
   3621,
   3622,
   3623,
   3624,
   3625,
   3626,
   3627,
   3628,
   3629,
   3630,
   3631,
   3632,
   3633,
   3634,
   3635,
   3636,
   3637,
   3638,
   3639,
   3640,
   3641,
   3642,
   3643,
   3644,
   3645,
   3646,
   3647,
   3648,
   3649,
   3650,
   3651,
   3652,
   3653,
   3654,
   3655,
   3656,
   3657,
   3658,
   3659,
   3660,
   3661,
   3662,
   3663,
   3664,
   3665,
   3666,
   3667,
   3668,
   3669,
   3670,
   3671,
   3672,
   3673,
   3674,
   3675,
   3676,
   3677,
   3678,
   3679,
   3680,
   3681,
   3682,
   3683,
   3684,
   3685,
   3686,
   3687,
   3688,
   3689,
   3690,
   3691,
   3692,
   3693,
   3694,
   3695,
   3696,
   3697,
   3698,
   3699,
   3700,
   3701,
   3702,
   3703,
   3704,
   3705,
   3706,
   3707,
   3708,
   3709,
   3710,
   3711,
   3712,
   3713,
   3714,
   3715,
   3716,
   3717,
   3718,
   3719,
   3720,
   3721,
   3722,
   3723,
   3724,
   3725,
   3726,
   3727,
   3728,
   3729,
   3730,
   3731,
   3732,
   3733,
   3734,
   3735,
   3736,
   3737,
   3738,
   3739,
   3740,
   3741,
   3742,
   3743,
   3744,
   3745,
   3746,
   3747,
   3748,
   3749,
   3750,
   3751,
   3752,
   3753,
   3754,
   3755,
   3756,
   3757,
   3758,
   3759,
   3760,
   3761,
   3762,
   3763,
   3764,
   3765,
   3766,
   3767,
   3768,
   3769,
   3770,
   3771,
   3772,
   3773,
   3774,
   3775,
   3776,
   3777,
   3778,
   3779,
   3780,
   3781,
   3782,
   3783,
   3784,
   3785,
   3786,
   3787,
   3788,
   3789,
   3790,
   3791,
   3792,
   3793,
   3794,
   3795,
   3796,
   3797,
   3798,
   3799,
   3800};
   Double_t Graph2_fy10[401] = {
   0.99296,
   0.99474,
   0.99596,
   0.99734,
   0.9984,
   0.99902,
   0.99934,
   0.9995,
   0.9992,
   0.99796,
   0.9934,
   0.97436,
   0.90984,
   0.76796,
   0.5745,
   0.39616,
   0.25116,
   0.12212,
   0.05212,
   0.02098,
   0.00958,
   0.00478,
   0.0033,
   0.0029,
   0.0031,
   0.0041,
   0.00642,
   0.01202,
   0.02238,
   0.04488,
   0.08594,
   0.14982,
   0.23042,
   0.30424,
   0.34406,
   0.34452,
   0.31874,
   0.27942,
   0.2306,
   0.17782,
   0.12778,
   0.0875,
   0.06072,
   0.0425,
   0.03198,
   0.02608,
   0.02256,
   0.02082,
   0.01912,
   0.01726,
   0.01536,
   0.01412,
   0.01378,
   0.01434,
   0.01644,
   0.02018,
   0.02646,
   0.03934,
   0.06288,
   0.10328,
   0.18026,
   0.3273,
   0.61366,
   0.75006,
   0.80388,
   0.83282,
   0.86314,
   0.89006,
   0.91484,
   0.93548,
   0.95106,
   0.96206,
   0.96976,
   0.97368,
   0.97546,
   0.9759,
   0.97588,
   0.9758,
   0.97548,
   0.97358,
   0.97054,
   0.96724,
   0.96462,
   0.96344,
   0.96346,
   0.96328,
   0.96124,
   0.9581,
   0.95528,
   0.95186,
   0.94514,
   0.9342,
   0.91864,
   0.90244,
   0.87928,
   0.83668,
   0.7624,
   0.64536,
   0.45282,
   0.34952,
   0.31616,
   0.3273,
   0.37592,
   0.4639,
   0.57968,
   0.62674,
   0.62332,
   0.63736,
   0.70976,
   0.80298,
   0.87972,
   0.92942,
   0.95752,
   0.9725,
   0.97786,
   0.97738,
   0.97056,
   0.95286,
   0.91978,
   0.86454,
   0.78402,
   0.6948,
   0.61962,
   0.56626,
   0.5358,
   0.52114,
   0.51378,
   0.50922,
   0.50508,
   0.50014,
   0.49576,
   0.48182,
   0.4524,
   0.41342,
   0.37602,
   0.34432,
   0.32462,
   0.31716,
   0.3195,
   0.32806,
   0.3394,
   0.35008,
   0.3614,
   0.37524,
   0.398,
   0.43988,
   0.5214,
   0.58982,
   0.63906,
   0.67616,
   0.70528,
   0.729,
   0.7484,
   0.76474,
   0.7766,
   0.78402,
   0.78532,
   0.78002,
   0.76606,
   0.74032,
   0.70236,
   0.65066,
   0.57734,
   0.45158,
   0.36468,
   0.29756,
   0.2429,
   0.19782,
   0.16186,
   0.13468,
   0.11252,
   0.09586,
   0.08328,
   0.0754,
   0.07132,
   0.07082,
   0.07258,
   0.07696,
   0.0844,
   0.095,
   0.10864,
   0.12804,
   0.14802,
   0.16688,
   0.17674,
   0.18794,
   0.21216,
   0.2421,
   0.2694,
   0.2834,
   0.28852,
   0.29406,
   0.30794,
   0.3327,
   0.3629,
   0.39002,
   0.41768,
   0.44532,
   0.46698,
   0.49532,
   0.53418,
   0.56776,
   0.59748,
   0.62248,
   0.6386,
   0.64478,
   0.63566,
   0.5977,
   0.4855,
   0.34656,
   0.23334,
   0.151,
   0.09814,
   0.0667,
   0.04038,
   0.0213,
   0.00982,
   0.0036,
   0.0012,
   0.0004,
   7.931254e-05,
   2.982378e-05,
   1.546139e-05,
   1.230771e-05,
   1.605595e-05,
   3.359177e-05,
   0.0001036982,
   0.00066,
   0.00276,
   0.0129,
   0.05134,
   0.15394,
   0.33566,
   0.53398,
   0.55932,
   0.61372,
   0.69086,
   0.75262,
   0.78408,
   0.7888,
   0.77512,
   0.749,
   0.7185,
   0.69218,
   0.6758,
   0.67262,
   0.6876,
   0.72322,
   0.77216,
   0.82186,
   0.86344,
   0.89146,
   0.90826,
   0.9136,
   0.91,
   0.89504,
   0.86498,
   0.81088,
   0.7233,
   0.59142,
   0.3951,
   0.30364,
   0.25876,
   0.24184,
   0.24578,
   0.25982,
   0.27708,
   0.29568,
   0.31494,
   0.33472,
   0.3558,
   0.37852,
   0.40452,
   0.4351,
   0.46328,
   0.4726,
   0.48498,
   0.54542,
   0.61866,
   0.69708,
   0.77542,
   0.84254,
   0.89482,
   0.93408,
   0.96048,
   0.9776,
   0.98704,
   0.99236,
   0.99534,
   0.9967,
   0.9976,
   0.998,
   0.99816,
   0.9978,
   0.99716,
   0.99564,
   0.99296,
   0.98676,
   0.97528,
   0.95264,
   0.91652,
   0.86392,
   0.79116,
   0.7041,
   0.6102,
   0.48226,
   0.39252,
   0.34132,
   0.30492,
   0.27818,
   0.25844,
   0.2435,
   0.23508,
   0.23354,
   0.23824,
   0.25108,
   0.27176,
   0.29716,
   0.32778,
   0.36194,
   0.39622,
   0.43296,
   0.46764,
   0.48712,
   0.49116,
   0.5241,
   0.57136,
   0.62622,
   0.68154,
   0.73714,
   0.78956,
   0.8359,
   0.87344,
   0.90232,
   0.92418,
   0.94046,
   0.95184,
   0.95972,
   0.96504,
   0.96798,
   0.96892,
   0.96744,
   0.96298,
   0.9546,
   0.94092,
   0.91834,
   0.8823,
   0.83058,
   0.7561,
   0.66178,
   0.55048,
   0.42718,
   0.38252,
   0.37528,
   0.39654,
   0.451,
   0.55052,
   0.6166,
   0.65558,
   0.67448,
   0.67242,
   0.65732,
   0.65962,
   0.67508,
   0.69636,
   0.71648,
   0.73,
   0.7344,
   0.73042,
   0.7186,
   0.70176,
   0.68184,
   0.65708,
   0.63244,
   0.60542,
   0.57504,
   0.5436,
   0.51402,
   0.49196,
   0.46994,
   0.4208,
   0.36254,
   0.30002,
   0.2484,
   0.21654,
   0.20378,
   0.21332,
   0.24422,
   0.29634,
   0.35752,
   0.40556,
   0.42644,
   0.43126,
   0.44032,
   0.44024,
   0.43582,
   0.43174,
   0.39344,
   0.32662,
   0.25582,
   0.19952};
   graph = new TGraph(401,Graph2_fx10,Graph2_fy10);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_Graph2310 = new TH1F("Graph_Graph_Graph2310","Graph",401,3360,3840);
   Graph_Graph_Graph2310->SetMinimum(1.107694e-05);
   Graph_Graph_Graph2310->SetMaximum(1.099449);
   Graph_Graph_Graph2310->SetDirectory(0);
   Graph_Graph_Graph2310->SetStats(0);
   Graph_Graph_Graph2310->SetLineWidth(2);
   Graph_Graph_Graph2310->SetMarkerStyle(20);
   Graph_Graph_Graph2310->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph2310->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph2310->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph2310->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph2310->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph2310->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph2310->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph2310->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph2310->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_Graph2310->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph2310->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph2310->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_Graph2310->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph2310->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph2310->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph2310->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_Graph2310->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph2310->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Graph2310);
   
   graph->Draw("");
   TLatex *   tex = new TLatex(0.955,0.8407507,"1#sigma");
tex->SetNDC();

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.955,0.7550824,"2#sigma");
tex->SetNDC();

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.955,0.6304924,"3#sigma");
tex->SetNDC();

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.955,0.4649759,"4#sigma");
tex->SetNDC();

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4a.C <==
void Fig4a()
{
//=========Macro generated from canvas: cXic/cXic
//=========  (Wed Sep  8 16:08:30 2021) by ROOT version 6.18/04
   TCanvas *cXic = new TCanvas("cXic", "cXic",0,0,700,500);
   gStyle->SetOptTitle(0);
   cXic->Range(3325,-2430.38,3825,12759.49);
   cXic->SetFillColor(0);
   cXic->SetBorderMode(0);
   cXic->SetBorderSize(2);
   cXic->SetTickx(1);
   cXic->SetTicky(1);
   cXic->SetLeftMargin(0.15);
   cXic->SetRightMargin(0.05);
   cXic->SetTopMargin(0.05);
   cXic->SetBottomMargin(0.16);
   cXic->SetFrameLineWidth(2);
   cXic->SetFrameBorderMode(0);
   cXic->SetFrameLineWidth(2);
   cXic->SetFrameBorderMode(0);
   
   TH1D *frame_55aa054b3a80__3 = new TH1D("frame_55aa054b3a80__3","",40,3400,3800);
   frame_55aa054b3a80__3->SetBinContent(1,7684.476);
   frame_55aa054b3a80__3->SetMinimum(0);
   frame_55aa054b3a80__3->SetMaximum(12000);
   frame_55aa054b3a80__3->SetEntries(1);
   frame_55aa054b3a80__3->SetDirectory(0);
   frame_55aa054b3a80__3->SetStats(0);
   frame_55aa054b3a80__3->SetLineWidth(2);
   frame_55aa054b3a80__3->SetMarkerStyle(20);
   frame_55aa054b3a80__3->GetXaxis()->SetTitle("#it{m} (#it{#Xi_{c}^{+}#pi^{#font[122]{-}}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_55aa054b3a80__3->GetXaxis()->SetNdivisions(505);
   frame_55aa054b3a80__3->GetXaxis()->SetLabelFont(132);
   frame_55aa054b3a80__3->GetXaxis()->SetLabelOffset(0.01);
   frame_55aa054b3a80__3->GetXaxis()->SetLabelSize(0.06);
   frame_55aa054b3a80__3->GetXaxis()->SetTitleSize(0.072);
   frame_55aa054b3a80__3->GetXaxis()->SetTitleOffset(0.95);
   frame_55aa054b3a80__3->GetXaxis()->SetTitleFont(132);
   frame_55aa054b3a80__3->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_55aa054b3a80__3->GetYaxis()->SetLabelFont(132);
   frame_55aa054b3a80__3->GetYaxis()->SetLabelOffset(0.01);
   frame_55aa054b3a80__3->GetYaxis()->SetLabelSize(0.06);
   frame_55aa054b3a80__3->GetYaxis()->SetTitleSize(0.072);
   frame_55aa054b3a80__3->GetYaxis()->SetTitleOffset(1.08);
   frame_55aa054b3a80__3->GetYaxis()->SetTitleFont(132);
   frame_55aa054b3a80__3->GetZaxis()->SetLabelFont(132);
   frame_55aa054b3a80__3->GetZaxis()->SetLabelSize(0.06);
   frame_55aa054b3a80__3->GetZaxis()->SetTitleSize(0.072);
   frame_55aa054b3a80__3->GetZaxis()->SetTitleOffset(1.2);
   frame_55aa054b3a80__3->GetZaxis()->SetTitleFont(132);
   frame_55aa054b3a80__3->Draw("FUNC");
   
   Double_t dataXic_fx3003[40] = {
   3405,
   3415,
   3425,
   3435,
   3445,
   3455,
   3465,
   3475,
   3485,
   3495,
   3505,
   3515,
   3525,
   3535,
   3545,
   3555,
   3565,
   3575,
   3585,
   3595,
   3605,
   3615,
   3625,
   3635,
   3645,
   3655,
   3665,
   3675,
   3685,
   3695,
   3705,
   3715,
   3725,
   3735,
   3745,
   3755,
   3765,
   3775,
   3785,
   3795};
   Double_t dataXic_fy3003[40] = {
   4799,
   5025,
   5167,
   5022,
   5219,
   5350,
   5159,
   5165,
   5239,
   5365,
   5331,
   5520,
   5537,
   5605,
   5579,
   5600,
   5688,
   5905,
   5914,
   5916,
   5988,
   6188,
   6064,
   6141,
   6191,
   6243,
   6395,
   6352,
   6532,
   6617,
   6518,
   6692,
   6669,
   6613,
   6720,
   6778,
   7016,
   6948,
   7093,
   7233};
   Double_t dataXic_felx3003[40] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t dataXic_fely3003[40] = {
   68.77662,
   70.389,
   71.38359,
   70.36783,
   71.74438,
   72.6454,
   71.32792,
   71.36967,
   71.88266,
   72.74787,
   72.51541,
   73.79838,
   73.9127,
   74.36822,
   74.19438,
   74.33482,
   74.92049,
   76.34562,
   76.40416,
   76.41716,
   76.88378,
   78.16543,
   77.37329,
   77.86613,
   78.1845,
   78.51424,
   79.47031,
   79.201,
   80.32234,
   80.84648,
   80.23568,
   81.30617,
   81.16548,
   80.82189,
   81.47713,
   81.83013,
   83.26306,
   82.85616,
   83.72143,
   84.54852};
   Double_t dataXic_fehx3003[40] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t dataXic_fehy3003[40] = {
   69.77662,
   71.389,
   72.38359,
   71.36783,
   72.74438,
   73.6454,
   72.32792,
   72.36967,
   72.88266,
   73.74787,
   73.51541,
   74.79838,
   74.9127,
   75.36822,
   75.19438,
   75.33482,
   75.92049,
   77.34562,
   77.40416,
   77.41716,
   77.88378,
   79.16543,
   78.37329,
   78.86613,
   79.1845,
   79.51424,
   80.47031,
   80.201,
   81.32234,
   81.84648,
   81.23568,
   82.30617,
   82.16548,
   81.82189,
   82.47713,
   82.83013,
   84.26306,
   83.85616,
   84.72143,
   85.54852};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,dataXic_fx3003,dataXic_fy3003,dataXic_felx3003,dataXic_fehx3003,dataXic_fely3003,dataXic_fehy3003);
   grae->SetName("dataXic");
   grae->SetTitle("Histogram of data_plot__DM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataXic3003 = new TH1F("Graph_dataXic3003","Histogram of data_plot__DM",100,3360,3840);
   Graph_dataXic3003->SetMinimum(4471.391);
   Graph_dataXic3003->SetMaximum(7577.381);
   Graph_dataXic3003->SetDirectory(0);
   Graph_dataXic3003->SetStats(0);
   Graph_dataXic3003->SetLineWidth(2);
   Graph_dataXic3003->SetMarkerStyle(20);
   Graph_dataXic3003->GetXaxis()->SetNdivisions(505);
   Graph_dataXic3003->GetXaxis()->SetLabelFont(132);
   Graph_dataXic3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataXic3003->GetXaxis()->SetLabelSize(0.06);
   Graph_dataXic3003->GetXaxis()->SetTitleSize(0.072);
   Graph_dataXic3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataXic3003->GetXaxis()->SetTitleFont(132);
   Graph_dataXic3003->GetYaxis()->SetLabelFont(132);
   Graph_dataXic3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataXic3003->GetYaxis()->SetLabelSize(0.06);
   Graph_dataXic3003->GetYaxis()->SetTitleSize(0.072);
   Graph_dataXic3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_dataXic3003->GetYaxis()->SetTitleFont(132);
   Graph_dataXic3003->GetZaxis()->SetLabelFont(132);
   Graph_dataXic3003->GetZaxis()->SetLabelSize(0.06);
   Graph_dataXic3003->GetZaxis()->SetTitleSize(0.072);
   Graph_dataXic3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataXic3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataXic3003);
   
   grae->Draw("p");
   
   Double_t bkgXic_fx4[46] = {
   3390,
   3390,
   3400,
   3410,
   3420,
   3430,
   3440,
   3450,
   3460,
   3470,
   3480,
   3490,
   3500,
   3510,
   3520,
   3530,
   3540,
   3550,
   3560,
   3570,
   3580,
   3590,
   3600,
   3610,
   3620,
   3630,
   3640,
   3650,
   3660,
   3670,
   3680,
   3690,
   3700,
   3710,
   3720,
   3730,
   3740,
   3750,
   3760,
   3770,
   3780,
   3790,
   3800,
   3800,
   3810,
   3810};
   Double_t bkgXic_fy4[46] = {
   0,
   4911.166,
   4911.166,
   4958.012,
   5005.304,
   5053.047,
   5101.246,
   5149.904,
   5199.026,
   5248.617,
   5298.681,
   5349.223,
   5400.247,
   5451.757,
   5503.759,
   5556.257,
   5609.255,
   5662.759,
   5716.773,
   5771.303,
   5826.353,
   5881.927,
   5938.032,
   5994.672,
   6051.853,
   6109.578,
   6167.855,
   6226.687,
   6286.08,
   6346.04,
   6406.572,
   6467.681,
   6529.373,
   6591.654,
   6654.529,
   6718.003,
   6782.083,
   6846.774,
   6912.082,
   6978.013,
   7044.573,
   7111.768,
   7179.603,
   7179.603,
   7179.603,
   0};
   TGraph *graph = new TGraph(46,bkgXic_fx4,bkgXic_fy4);
   graph->SetName("bkgXic");
   graph->SetTitle("Projection of modelXic");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgXic4 = new TH1F("Graph_bkgXic4","Projection of modelXic",100,3348,3852);
   Graph_bkgXic4->SetMinimum(0);
   Graph_bkgXic4->SetMaximum(7897.564);
   Graph_bkgXic4->SetDirectory(0);
   Graph_bkgXic4->SetStats(0);
   Graph_bkgXic4->SetLineWidth(2);
   Graph_bkgXic4->SetMarkerStyle(20);
   Graph_bkgXic4->GetXaxis()->SetNdivisions(505);
   Graph_bkgXic4->GetXaxis()->SetLabelFont(132);
   Graph_bkgXic4->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgXic4->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgXic4->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgXic4->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgXic4->GetXaxis()->SetTitleFont(132);
   Graph_bkgXic4->GetYaxis()->SetLabelFont(132);
   Graph_bkgXic4->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkgXic4->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgXic4->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgXic4->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkgXic4->GetYaxis()->SetTitleFont(132);
   Graph_bkgXic4->GetZaxis()->SetLabelFont(132);
   Graph_bkgXic4->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgXic4->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgXic4->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgXic4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgXic4);
   
   graph->Draw("l");
   
   Double_t sigXic_fx5[101] = {
   3390,
   3390,
   3400,
   3410,
   3420,
   3430,
   3440,
   3450,
   3460,
   3470,
   3480,
   3490,
   3500,
   3510,
   3520,
   3530,
   3540,
   3550,
   3560,
   3570,
   3580,
   3590,
   3595,
   3600,
   3602.5,
   3603.75,
   3605,
   3606.25,
   3606.875,
   3607.5,
   3608.125,
   3608.75,
   3609.375,
   3610,
   3610.625,
   3611.25,
   3611.875,
   3612.5,
   3613.125,
   3613.75,
   3614.375,
   3615,
   3617.5,
   3618.125,
   3618.75,
   3619.375,
   3620,
   3620.625,
   3621.25,
   3621.875,
   3622.5,
   3623.125,
   3623.75,
   3624.375,
   3625,
   3625.625,
   3626.25,
   3626.875,
   3627.5,
   3628.125,
   3628.75,
   3630,
   3631.25,
   3631.875,
   3632.5,
   3633.125,
   3633.75,
   3634.375,
   3635,
   3635.625,
   3636.25,
   3636.875,
   3637.5,
   3638.125,
   3638.75,
   3639.375,
   3640,
   3641.25,
   3642.5,
   3643.75,
   3645,
   3647.5,
   3650,
   3660,
   3670,
   3680,
   3690,
   3700,
   3710,
   3720,
   3730,
   3740,
   3750,
   3760,
   3770,
   3780,
   3790,
   3800,
   3800,
   3810,
   3810};
   Double_t sigXic_fy5[101] = {
   0,
   0.05821909,
   0.05821909,
   0.06106954,
   0.06421348,
   0.0676987,
   0.07158396,
   0.07594232,
   0.0808658,
   0.08647193,
   0.09291328,
   0.1003915,
   0.1091789,
   0.1196521,
   0.132348,
   0.1480578,
   0.1679996,
   0.1941493,
   0.2299404,
   0.28191,
   0.3642311,
   0.5147871,
   0.6581095,
   1.049447,
   1.649715,
   2.213843,
   3.076499,
   4.369836,
   5.229172,
   6.262348,
   7.496707,
   8.962866,
   10.69612,
   12.73962,
   15.15176,
   17.93871,
   21.0532,
   24.49307,
   28.24662,
   32.29148,
   36.59381,
   41.10791,
   59.97614,
   64.48923,
   68.73756,
   72.62718,
   76.06808,
   78.97759,
   81.28371,
   82.92803,
   83.8682,
   84.07976,
   83.55719,
   82.31412,
   80.38279,
   77.81261,
   74.66809,
   71.02615,
   66.97299,
   62.60072,
   58.00389,
   48.50732,
   39.16969,
   34.73912,
   30.54117,
   26.61649,
   22.99397,
   19.69135,
   16.7161,
   14.06672,
   11.73407,
   9.702932,
   7.953446,
   6.462578,
   5.205405,
   4.156247,
   3.289625,
   2.007387,
   1.182792,
   0.6865401,
   0.4058771,
   0.1548594,
   0.0752352,
   0.02772419,
   0.01831419,
   0.01367669,
   0.01091326,
   0.009078836,
   0.00777237,
   0.00679461,
   0.006035364,
   0.005428744,
   0.00493293,
   0.004520103,
   0.004171038,
   0.003872021,
   0.003613008,
   0.003386475,
   0.003386475,
   0.003386475,
   0};
   graph = new TGraph(101,sigXic_fx5,sigXic_fy5);
   graph->SetName("sigXic");
   graph->SetTitle("Projection of modelXic");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sigXic5 = new TH1F("Graph_sigXic5","Projection of modelXic",101,3348,3852);
   Graph_sigXic5->SetMinimum(0);
   Graph_sigXic5->SetMaximum(92.48774);
   Graph_sigXic5->SetDirectory(0);
   Graph_sigXic5->SetStats(0);
   Graph_sigXic5->SetLineWidth(2);
   Graph_sigXic5->SetMarkerStyle(20);
   Graph_sigXic5->GetXaxis()->SetNdivisions(505);
   Graph_sigXic5->GetXaxis()->SetLabelFont(132);
   Graph_sigXic5->GetXaxis()->SetLabelOffset(0.01);
   Graph_sigXic5->GetXaxis()->SetLabelSize(0.06);
   Graph_sigXic5->GetXaxis()->SetTitleSize(0.072);
   Graph_sigXic5->GetXaxis()->SetTitleOffset(0.95);
   Graph_sigXic5->GetXaxis()->SetTitleFont(132);
   Graph_sigXic5->GetYaxis()->SetLabelFont(132);
   Graph_sigXic5->GetYaxis()->SetLabelOffset(0.01);
   Graph_sigXic5->GetYaxis()->SetLabelSize(0.06);
   Graph_sigXic5->GetYaxis()->SetTitleSize(0.072);
   Graph_sigXic5->GetYaxis()->SetTitleOffset(0.95);
   Graph_sigXic5->GetYaxis()->SetTitleFont(132);
   Graph_sigXic5->GetZaxis()->SetLabelFont(132);
   Graph_sigXic5->GetZaxis()->SetLabelSize(0.06);
   Graph_sigXic5->GetZaxis()->SetTitleSize(0.072);
   Graph_sigXic5->GetZaxis()->SetTitleOffset(1.2);
   Graph_sigXic5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sigXic5);
   
   graph->Draw("l");
   
   Double_t modelXic_fx6[53] = {
   3390,
   3390,
   3400,
   3410,
   3420,
   3430,
   3440,
   3450,
   3460,
   3470,
   3480,
   3490,
   3500,
   3510,
   3520,
   3530,
   3540,
   3550,
   3560,
   3570,
   3580,
   3590,
   3600,
   3605,
   3610,
   3612.5,
   3615,
   3620,
   3622.5,
   3625,
   3627.5,
   3630,
   3635,
   3640,
   3650,
   3660,
   3670,
   3680,
   3690,
   3700,
   3710,
   3720,
   3730,
   3740,
   3750,
   3760,
   3770,
   3780,
   3790,
   3800,
   3800,
   3810,
   3810};
   Double_t modelXic_fy6[53] = {
   0,
   4911.225,
   4911.225,
   4958.073,
   5005.368,
   5053.115,
   5101.317,
   5149.98,
   5199.107,
   5248.704,
   5298.774,
   5349.323,
   5400.356,
   5451.877,
   5503.891,
   5556.405,
   5609.423,
   5662.953,
   5717.003,
   5771.585,
   5826.717,
   5882.442,
   5939.082,
   5969.362,
   6007.412,
   6033.41,
   6064.303,
   6127.921,
   6150.101,
   6161.03,
   6162.069,
   6158.086,
   6155.363,
   6171.144,
   6226.762,
   6286.108,
   6346.059,
   6406.586,
   6467.692,
   6529.382,
   6591.662,
   6654.535,
   6718.009,
   6782.088,
   6846.779,
   6912.086,
   6978.017,
   7044.577,
   7111.771,
   7179.607,
   7179.607,
   7179.607,
   0};
   graph = new TGraph(53,modelXic_fx6,modelXic_fy6);
   graph->SetName("modelXic");
   graph->SetTitle("Projection of modelXic");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelXic6 = new TH1F("Graph_modelXic6","Projection of modelXic",100,3348,3852);
   Graph_modelXic6->SetMinimum(0);
   Graph_modelXic6->SetMaximum(7897.568);
   Graph_modelXic6->SetDirectory(0);
   Graph_modelXic6->SetStats(0);
   Graph_modelXic6->SetLineWidth(2);
   Graph_modelXic6->SetMarkerStyle(20);
   Graph_modelXic6->GetXaxis()->SetNdivisions(505);
   Graph_modelXic6->GetXaxis()->SetLabelFont(132);
   Graph_modelXic6->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelXic6->GetXaxis()->SetLabelSize(0.06);
   Graph_modelXic6->GetXaxis()->SetTitleSize(0.072);
   Graph_modelXic6->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelXic6->GetXaxis()->SetTitleFont(132);
   Graph_modelXic6->GetYaxis()->SetLabelFont(132);
   Graph_modelXic6->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelXic6->GetYaxis()->SetLabelSize(0.06);
   Graph_modelXic6->GetYaxis()->SetTitleSize(0.072);
   Graph_modelXic6->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelXic6->GetYaxis()->SetTitleFont(132);
   Graph_modelXic6->GetZaxis()->SetLabelFont(132);
   Graph_modelXic6->GetZaxis()->SetLabelSize(0.06);
   Graph_modelXic6->GetZaxis()->SetTitleSize(0.072);
   Graph_modelXic6->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelXic6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_modelXic6);
   
   graph->Draw("l");
   
   Double_t dataXic_fx3004[40] = {
   3405,
   3415,
   3425,
   3435,
   3445,
   3455,
   3465,
   3475,
   3485,
   3495,
   3505,
   3515,
   3525,
   3535,
   3545,
   3555,
   3565,
   3575,
   3585,
   3595,
   3605,
   3615,
   3625,
   3635,
   3645,
   3655,
   3665,
   3675,
   3685,
   3695,
   3705,
   3715,
   3725,
   3735,
   3745,
   3755,
   3765,
   3775,
   3785,
   3795};
   Double_t dataXic_fy3004[40] = {
   4799,
   5025,
   5167,
   5022,
   5219,
   5350,
   5159,
   5165,
   5239,
   5365,
   5331,
   5520,
   5537,
   5605,
   5579,
   5600,
   5688,
   5905,
   5914,
   5916,
   5988,
   6188,
   6064,
   6141,
   6191,
   6243,
   6395,
   6352,
   6532,
   6617,
   6518,
   6692,
   6669,
   6613,
   6720,
   6778,
   7016,
   6948,
   7093,
   7233};
   Double_t dataXic_felx3004[40] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t dataXic_fely3004[40] = {
   68.77662,
   70.389,
   71.38359,
   70.36783,
   71.74438,
   72.6454,
   71.32792,
   71.36967,
   71.88266,
   72.74787,
   72.51541,
   73.79838,
   73.9127,
   74.36822,
   74.19438,
   74.33482,
   74.92049,
   76.34562,
   76.40416,
   76.41716,
   76.88378,
   78.16543,
   77.37329,
   77.86613,
   78.1845,
   78.51424,
   79.47031,
   79.201,
   80.32234,
   80.84648,
   80.23568,
   81.30617,
   81.16548,
   80.82189,
   81.47713,
   81.83013,
   83.26306,
   82.85616,
   83.72143,
   84.54852};
   Double_t dataXic_fehx3004[40] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t dataXic_fehy3004[40] = {
   69.77662,
   71.389,
   72.38359,
   71.36783,
   72.74438,
   73.6454,
   72.32792,
   72.36967,
   72.88266,
   73.74787,
   73.51541,
   74.79838,
   74.9127,
   75.36822,
   75.19438,
   75.33482,
   75.92049,
   77.34562,
   77.40416,
   77.41716,
   77.88378,
   79.16543,
   78.37329,
   78.86613,
   79.1845,
   79.51424,
   80.47031,
   80.201,
   81.32234,
   81.84648,
   81.23568,
   82.30617,
   82.16548,
   81.82189,
   82.47713,
   82.83013,
   84.26306,
   83.85616,
   84.72143,
   85.54852};
   grae = new TGraphAsymmErrors(40,dataXic_fx3004,dataXic_fy3004,dataXic_felx3004,dataXic_fehx3004,dataXic_fely3004,dataXic_fehy3004);
   grae->SetName("dataXic");
   grae->SetTitle("Histogram of data_plot__DM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataXic3004 = new TH1F("Graph_dataXic3004","Histogram of data_plot__DM",100,3360,3840);
   Graph_dataXic3004->SetMinimum(4471.391);
   Graph_dataXic3004->SetMaximum(7577.381);
   Graph_dataXic3004->SetDirectory(0);
   Graph_dataXic3004->SetStats(0);
   Graph_dataXic3004->SetLineWidth(2);
   Graph_dataXic3004->SetMarkerStyle(20);
   Graph_dataXic3004->GetXaxis()->SetNdivisions(505);
   Graph_dataXic3004->GetXaxis()->SetLabelFont(132);
   Graph_dataXic3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataXic3004->GetXaxis()->SetLabelSize(0.06);
   Graph_dataXic3004->GetXaxis()->SetTitleSize(0.072);
   Graph_dataXic3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataXic3004->GetXaxis()->SetTitleFont(132);
   Graph_dataXic3004->GetYaxis()->SetLabelFont(132);
   Graph_dataXic3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataXic3004->GetYaxis()->SetLabelSize(0.06);
   Graph_dataXic3004->GetYaxis()->SetTitleSize(0.072);
   Graph_dataXic3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_dataXic3004->GetYaxis()->SetTitleFont(132);
   Graph_dataXic3004->GetZaxis()->SetLabelFont(132);
   Graph_dataXic3004->GetZaxis()->SetLabelSize(0.06);
   Graph_dataXic3004->GetZaxis()->SetTitleSize(0.072);
   Graph_dataXic3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataXic3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataXic3004);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.65,0.64,0.92,0.91,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("dataXic","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("modelXic","Fit","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sigXic","Signal","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgXic","Background","L");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_55aa054b3a80__4 = new TH1D("frame_55aa054b3a80__4","",40,3400,3800);
   frame_55aa054b3a80__4->SetBinContent(1,7684.476);
   frame_55aa054b3a80__4->SetMinimum(0);
   frame_55aa054b3a80__4->SetMaximum(12000);
   frame_55aa054b3a80__4->SetEntries(1);
   frame_55aa054b3a80__4->SetDirectory(0);
   frame_55aa054b3a80__4->SetStats(0);
   frame_55aa054b3a80__4->SetLineWidth(2);
   frame_55aa054b3a80__4->SetMarkerStyle(20);
   frame_55aa054b3a80__4->GetXaxis()->SetTitle("#it{m} (#it{#Xi_{c}^{+}#pi^{#font[122]{-}}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_55aa054b3a80__4->GetXaxis()->SetNdivisions(505);
   frame_55aa054b3a80__4->GetXaxis()->SetLabelFont(132);
   frame_55aa054b3a80__4->GetXaxis()->SetLabelOffset(0.01);
   frame_55aa054b3a80__4->GetXaxis()->SetLabelSize(0.06);
   frame_55aa054b3a80__4->GetXaxis()->SetTitleSize(0.072);
   frame_55aa054b3a80__4->GetXaxis()->SetTitleOffset(0.95);
   frame_55aa054b3a80__4->GetXaxis()->SetTitleFont(132);
   frame_55aa054b3a80__4->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_55aa054b3a80__4->GetYaxis()->SetLabelFont(132);
   frame_55aa054b3a80__4->GetYaxis()->SetLabelOffset(0.01);
   frame_55aa054b3a80__4->GetYaxis()->SetLabelSize(0.06);
   frame_55aa054b3a80__4->GetYaxis()->SetTitleSize(0.072);
   frame_55aa054b3a80__4->GetYaxis()->SetTitleOffset(1.08);
   frame_55aa054b3a80__4->GetYaxis()->SetTitleFont(132);
   frame_55aa054b3a80__4->GetZaxis()->SetLabelFont(132);
   frame_55aa054b3a80__4->GetZaxis()->SetLabelSize(0.06);
   frame_55aa054b3a80__4->GetZaxis()->SetTitleSize(0.072);
   frame_55aa054b3a80__4->GetZaxis()->SetTitleOffset(1.2);
   frame_55aa054b3a80__4->GetZaxis()->SetTitleFont(132);
   frame_55aa054b3a80__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.78,"5.4 fb^{#font[122]{-}1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   cXic->Modified();
   cXic->cd();
   cXic->SetSelected(cXic);
}


==> figs/Fig4b.C <==
void Fig4b()
{
//=========Macro generated from canvas: cLc/cLc
//=========  (Wed Sep  8 16:08:29 2021) by ROOT version 6.18/04
   TCanvas *cLc = new TCanvas("cLc", "cLc",0,0,700,500);
   gStyle->SetOptTitle(0);
   cLc->Range(3325,-506.3291,3825,2658.228);
   cLc->SetFillColor(0);
   cLc->SetBorderMode(0);
   cLc->SetBorderSize(2);
   cLc->SetTickx(1);
   cLc->SetTicky(1);
   cLc->SetLeftMargin(0.15);
   cLc->SetRightMargin(0.05);
   cLc->SetTopMargin(0.05);
   cLc->SetBottomMargin(0.16);
   cLc->SetFrameLineWidth(2);
   cLc->SetFrameBorderMode(0);
   cLc->SetFrameLineWidth(2);
   cLc->SetFrameBorderMode(0);
   
   TH1D *frame_55aa07086eb0__1 = new TH1D("frame_55aa07086eb0__1","",40,3400,3800);
   frame_55aa07086eb0__1->SetBinContent(1,1490.663);
   frame_55aa07086eb0__1->SetMinimum(0);
   frame_55aa07086eb0__1->SetMaximum(2500);
   frame_55aa07086eb0__1->SetEntries(1);
   frame_55aa07086eb0__1->SetDirectory(0);
   frame_55aa07086eb0__1->SetStats(0);
   frame_55aa07086eb0__1->SetLineWidth(2);
   frame_55aa07086eb0__1->SetMarkerStyle(20);
   frame_55aa07086eb0__1->GetXaxis()->SetTitle("#it{m} (#it{#Lambda_{c}^{+}K^{#font[122]{-}}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_55aa07086eb0__1->GetXaxis()->SetNdivisions(505);
   frame_55aa07086eb0__1->GetXaxis()->SetLabelFont(132);
   frame_55aa07086eb0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_55aa07086eb0__1->GetXaxis()->SetLabelSize(0.06);
   frame_55aa07086eb0__1->GetXaxis()->SetTitleSize(0.072);
   frame_55aa07086eb0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55aa07086eb0__1->GetXaxis()->SetTitleFont(132);
   frame_55aa07086eb0__1->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_55aa07086eb0__1->GetYaxis()->SetNdivisions(905);
   frame_55aa07086eb0__1->GetYaxis()->SetLabelFont(132);
   frame_55aa07086eb0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_55aa07086eb0__1->GetYaxis()->SetLabelSize(0.06);
   frame_55aa07086eb0__1->GetYaxis()->SetTitleSize(0.072);
   frame_55aa07086eb0__1->GetYaxis()->SetTitleOffset(1.08);
   frame_55aa07086eb0__1->GetYaxis()->SetTitleFont(132);
   frame_55aa07086eb0__1->GetZaxis()->SetLabelFont(132);
   frame_55aa07086eb0__1->GetZaxis()->SetLabelSize(0.06);
   frame_55aa07086eb0__1->GetZaxis()->SetTitleSize(0.072);
   frame_55aa07086eb0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55aa07086eb0__1->GetZaxis()->SetTitleFont(132);
   frame_55aa07086eb0__1->Draw("FUNC");
   
   Double_t dataLc_fx3001[40] = {
   3405,
   3415,
   3425,
   3435,
   3445,
   3455,
   3465,
   3475,
   3485,
   3495,
   3505,
   3515,
   3525,
   3535,
   3545,
   3555,
   3565,
   3575,
   3585,
   3595,
   3605,
   3615,
   3625,
   3635,
   3645,
   3655,
   3665,
   3675,
   3685,
   3695,
   3705,
   3715,
   3725,
   3735,
   3745,
   3755,
   3765,
   3775,
   3785,
   3795};
   Double_t dataLc_fy3001[40] = {
   1243,
   1315,
   1382,
   1285,
   1319,
   1269,
   1231,
   1248,
   1249,
   1259,
   1275,
   1144,
   1218,
   1254,
   1226,
   1214,
   1233,
   1256,
   1151,
   1216,
   1145,
   1181,
   1322,
   1120,
   1161,
   1090,
   1177,
   1147,
   1077,
   1048,
   1139,
   1116,
   1137,
   1115,
   1146,
   1140,
   1086,
   1099,
   1170,
   1076};
   Double_t dataLc_felx3001[40] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t dataLc_fely3001[40] = {
   34.75975,
   35.76638,
   36.67862,
   35.35038,
   35.82148,
   35.12654,
   34.58917,
   34.83058,
   34.84473,
   34.98591,
   35.21064,
   33.32676,
   34.40344,
   34.91539,
   34.51785,
   34.34609,
   34.61766,
   34.94362,
   33.43008,
   34.37478,
   33.34154,
   33.86932,
   35.86276,
   32.97014,
   33.57712,
   32.51893,
   33.81108,
   33.37108,
   32.32149,
   31.87669,
   33.25278,
   32.91033,
   33.22314,
   32.89536,
   33.35631,
   33.26759,
   32.45831,
   32.65494,
   33.70892,
   32.30625};
   Double_t dataLc_fehx3001[40] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t dataLc_fehy3001[40] = {
   35.75975,
   36.76638,
   37.67862,
   36.35038,
   36.82148,
   36.12654,
   35.58917,
   35.83058,
   35.84473,
   35.98591,
   36.21064,
   34.32676,
   35.40344,
   35.91539,
   35.51785,
   35.34609,
   35.61766,
   35.94362,
   34.43008,
   35.37478,
   34.34154,
   34.86932,
   36.86276,
   33.97014,
   34.57712,
   33.51893,
   34.81108,
   34.37108,
   33.32149,
   32.87669,
   34.25278,
   33.91033,
   34.22314,
   33.89536,
   34.35631,
   34.26759,
   33.45831,
   33.65494,
   34.70892,
   33.30625};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,dataLc_fx3001,dataLc_fy3001,dataLc_felx3001,dataLc_fehx3001,dataLc_fely3001,dataLc_fehy3001);
   grae->SetName("dataLc");
   grae->SetTitle("Histogram of data_plot__DM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataLc3001 = new TH1F("Graph_dataLc3001","Histogram of data_plot__DM",100,3360,3840);
   Graph_dataLc3001->SetMinimum(975.7678);
   Graph_dataLc3001->SetMaximum(1460.034);
   Graph_dataLc3001->SetDirectory(0);
   Graph_dataLc3001->SetStats(0);
   Graph_dataLc3001->SetLineWidth(2);
   Graph_dataLc3001->SetMarkerStyle(20);
   Graph_dataLc3001->GetXaxis()->SetNdivisions(505);
   Graph_dataLc3001->GetXaxis()->SetLabelFont(132);
   Graph_dataLc3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataLc3001->GetXaxis()->SetLabelSize(0.06);
   Graph_dataLc3001->GetXaxis()->SetTitleSize(0.072);
   Graph_dataLc3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataLc3001->GetXaxis()->SetTitleFont(132);
   Graph_dataLc3001->GetYaxis()->SetLabelFont(132);
   Graph_dataLc3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataLc3001->GetYaxis()->SetLabelSize(0.06);
   Graph_dataLc3001->GetYaxis()->SetTitleSize(0.072);
   Graph_dataLc3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_dataLc3001->GetYaxis()->SetTitleFont(132);
   Graph_dataLc3001->GetZaxis()->SetLabelFont(132);
   Graph_dataLc3001->GetZaxis()->SetLabelSize(0.06);
   Graph_dataLc3001->GetZaxis()->SetTitleSize(0.072);
   Graph_dataLc3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataLc3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataLc3001);
   
   grae->Draw("p");
   
   Double_t bkgLc_fx1[46] = {
   3390,
   3390,
   3400,
   3410,
   3420,
   3430,
   3440,
   3450,
   3460,
   3470,
   3480,
   3490,
   3500,
   3510,
   3520,
   3530,
   3540,
   3550,
   3560,
   3570,
   3580,
   3590,
   3600,
   3610,
   3620,
   3630,
   3640,
   3650,
   3660,
   3670,
   3680,
   3690,
   3700,
   3710,
   3720,
   3730,
   3740,
   3750,
   3760,
   3770,
   3780,
   3790,
   3800,
   3800,
   3810,
   3810};
   Double_t bkgLc_fy1[46] = {
   0,
   1330.781,
   1330.781,
   1320.523,
   1310.502,
   1300.718,
   1291.17,
   1281.86,
   1272.786,
   1263.948,
   1255.348,
   1246.984,
   1238.857,
   1230.967,
   1223.313,
   1215.896,
   1208.716,
   1201.773,
   1195.066,
   1188.596,
   1182.363,
   1176.367,
   1170.607,
   1165.084,
   1159.798,
   1154.749,
   1149.936,
   1145.36,
   1141.021,
   1136.918,
   1133.053,
   1129.424,
   1126.031,
   1122.876,
   1119.957,
   1117.275,
   1114.83,
   1112.621,
   1110.65,
   1108.915,
   1107.416,
   1106.155,
   1105.13,
   1105.13,
   1105.13,
   0};
   TGraph *graph = new TGraph(46,bkgLc_fx1,bkgLc_fy1);
   graph->SetName("bkgLc");
   graph->SetTitle("Projection of modelLc");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgLc1 = new TH1F("Graph_bkgLc1","Projection of modelLc",100,3348,3852);
   Graph_bkgLc1->SetMinimum(0);
   Graph_bkgLc1->SetMaximum(1463.859);
   Graph_bkgLc1->SetDirectory(0);
   Graph_bkgLc1->SetStats(0);
   Graph_bkgLc1->SetLineWidth(2);
   Graph_bkgLc1->SetMarkerStyle(20);
   Graph_bkgLc1->GetXaxis()->SetNdivisions(505);
   Graph_bkgLc1->GetXaxis()->SetLabelFont(132);
   Graph_bkgLc1->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgLc1->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgLc1->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgLc1->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgLc1->GetXaxis()->SetTitleFont(132);
   Graph_bkgLc1->GetYaxis()->SetLabelFont(132);
   Graph_bkgLc1->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkgLc1->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgLc1->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgLc1->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkgLc1->GetYaxis()->SetTitleFont(132);
   Graph_bkgLc1->GetZaxis()->SetLabelFont(132);
   Graph_bkgLc1->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgLc1->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgLc1->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgLc1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgLc1);
   
   graph->Draw("l");
   
   Double_t sigLc_fx2[96] = {
   3390,
   3390,
   3400,
   3410,
   3420,
   3430,
   3440,
   3450,
   3460,
   3470,
   3480,
   3490,
   3500,
   3510,
   3520,
   3530,
   3540,
   3550,
   3560,
   3570,
   3580,
   3590,
   3595,
   3600,
   3602.5,
   3605,
   3606.25,
   3607.5,
   3608.75,
   3609.375,
   3610,
   3610.625,
   3611.25,
   3611.875,
   3612.5,
   3613.125,
   3613.75,
   3614.375,
   3615,
   3615.625,
   3616.25,
   3616.875,
   3617.5,
   3618.75,
   3619.375,
   3620,
   3620.625,
   3621.25,
   3621.875,
   3622.5,
   3623.125,
   3623.75,
   3624.375,
   3625,
   3625.625,
   3626.25,
   3626.875,
   3627.5,
   3628.75,
   3629.375,
   3630,
   3630.625,
   3631.25,
   3631.875,
   3632.5,
   3633.125,
   3633.75,
   3634.375,
   3635,
   3635.625,
   3636.25,
   3636.875,
   3637.5,
   3638.75,
   3640,
   3642.5,
   3645,
   3650,
   3660,
   3670,
   3680,
   3690,
   3700,
   3710,
   3720,
   3730,
   3740,
   3750,
   3760,
   3770,
   3780,
   3790,
   3800,
   3800,
   3810,
   3810};
   Double_t sigLc_fy2[96] = {
   0,
   0.0004472696,
   0.0004472696,
   0.0005358541,
   0.0006474389,
   0.0007895641,
   0.0009728133,
   0.001212301,
   0.001530031,
   0.001958718,
   0.002548191,
   0.003376403,
   0.004569119,
   0.006336509,
   0.009044477,
   0.01336145,
   0.0205807,
   0.03338528,
   0.05784607,
   0.1093112,
   0.2327485,
   0.5901641,
   1.033461,
   1.980975,
   2.866415,
   4.308874,
   5.379478,
   6.823392,
   8.834775,
   10.15015,
   11.74942,
   13.71371,
   16.14848,
   19.1892,
   23.00756,
   27.81809,
   33.83471,
   40.90635,
   49.02512,
   58.20804,
   68.41881,
   79.55321,
   91.4271,
   116.2261,
   128.3664,
   139.7096,
   149.754,
   158.0162,
   164.0724,
   167.5976,
   168.3972,
   166.4265,
   161.7952,
   154.7564,
   145.6817,
   135.0251,
   123.2827,
   110.9519,
   86.31287,
   74.72485,
   63.96481,
   54.18178,
   45.44949,
   37.77975,
   31.13754,
   25.45578,
   20.64824,
   16.61989,
   13.27441,
   10.51935,
   8.348082,
   6.738454,
   5.525086,
   3.868148,
   2.82981,
   1.663901,
   1.066868,
   0.5185291,
   0.1811564,
   0.08429992,
   0.04619152,
   0.02813303,
   0.01845169,
   0.01278349,
   0.009238035,
   0.006903152,
   0.005300715,
   0.004163132,
   0.003332433,
   0.002711148,
   0.002236849,
   0.001868254,
   0.001577301,
   0.001577301,
   0.001577301,
   0};
   graph = new TGraph(96,sigLc_fx2,sigLc_fy2);
   graph->SetName("sigLc");
   graph->SetTitle("Projection of modelLc");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_sigLc2 = new TH1F("Graph_sigLc2","Projection of modelLc",100,3348,3852);
   Graph_sigLc2->SetMinimum(0);
   Graph_sigLc2->SetMaximum(185.2369);
   Graph_sigLc2->SetDirectory(0);
   Graph_sigLc2->SetStats(0);
   Graph_sigLc2->SetLineWidth(2);
   Graph_sigLc2->SetMarkerStyle(20);
   Graph_sigLc2->GetXaxis()->SetNdivisions(505);
   Graph_sigLc2->GetXaxis()->SetLabelFont(132);
   Graph_sigLc2->GetXaxis()->SetLabelOffset(0.01);
   Graph_sigLc2->GetXaxis()->SetLabelSize(0.06);
   Graph_sigLc2->GetXaxis()->SetTitleSize(0.072);
   Graph_sigLc2->GetXaxis()->SetTitleOffset(0.95);
   Graph_sigLc2->GetXaxis()->SetTitleFont(132);
   Graph_sigLc2->GetYaxis()->SetLabelFont(132);
   Graph_sigLc2->GetYaxis()->SetLabelOffset(0.01);
   Graph_sigLc2->GetYaxis()->SetLabelSize(0.06);
   Graph_sigLc2->GetYaxis()->SetTitleSize(0.072);
   Graph_sigLc2->GetYaxis()->SetTitleOffset(0.95);
   Graph_sigLc2->GetYaxis()->SetTitleFont(132);
   Graph_sigLc2->GetZaxis()->SetLabelFont(132);
   Graph_sigLc2->GetZaxis()->SetLabelSize(0.06);
   Graph_sigLc2->GetZaxis()->SetTitleSize(0.072);
   Graph_sigLc2->GetZaxis()->SetTitleOffset(1.2);
   Graph_sigLc2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_sigLc2);
   
   graph->Draw("l");
   
   Double_t modelLc_fx3[93] = {
   3390,
   3390,
   3400,
   3410,
   3420,
   3430,
   3440,
   3450,
   3460,
   3470,
   3480,
   3490,
   3500,
   3510,
   3520,
   3530,
   3540,
   3550,
   3560,
   3570,
   3580,
   3590,
   3595,
   3600,
   3602.5,
   3605,
   3607.5,
   3608.75,
   3610,
   3610.625,
   3611.25,
   3611.875,
   3612.5,
   3613.125,
   3613.75,
   3614.375,
   3615,
   3615.625,
   3616.25,
   3616.875,
   3617.5,
   3618.75,
   3619.375,
   3620,
   3620.625,
   3621.25,
   3621.875,
   3622.5,
   3623.125,
   3623.75,
   3624.375,
   3625,
   3625.625,
   3626.25,
   3626.875,
   3627.5,
   3628.75,
   3629.375,
   3630,
   3630.625,
   3631.25,
   3631.875,
   3632.5,
   3633.125,
   3633.75,
   3634.375,
   3635,
   3635.625,
   3636.25,
   3637.5,
   3638.75,
   3640,
   3642.5,
   3645,
   3650,
   3660,
   3670,
   3680,
   3690,
   3700,
   3710,
   3720,
   3730,
   3740,
   3750,
   3760,
   3770,
   3780,
   3790,
   3800,
   3800,
   3810,
   3810};
   Double_t modelLc_fy3[93] = {
   0,
   1330.782,
   1330.782,
   1320.524,
   1310.503,
   1300.719,
   1291.171,
   1281.861,
   1272.787,
   1263.95,
   1255.35,
   1246.987,
   1238.861,
   1230.973,
   1223.322,
   1215.909,
   1208.737,
   1201.806,
   1195.124,
   1188.705,
   1182.596,
   1176.957,
   1174.491,
   1172.588,
   1172.071,
   1172.125,
   1173.266,
   1174.596,
   1176.834,
   1178.46,
   1180.559,
   1183.264,
   1186.748,
   1191.225,
   1196.909,
   1203.649,
   1211.437,
   1220.29,
   1230.171,
   1240.978,
   1252.524,
   1276.672,
   1288.488,
   1299.508,
   1309.229,
   1317.17,
   1322.906,
   1326.111,
   1326.592,
   1324.303,
   1319.355,
   1312,
   1302.61,
   1291.639,
   1279.584,
   1266.941,
   1241.68,
   1229.782,
   1218.713,
   1208.623,
   1199.583,
   1191.608,
   1184.661,
   1178.675,
   1173.564,
   1169.234,
   1165.587,
   1162.532,
   1160.061,
   1156.642,
   1154.393,
   1152.766,
   1150.434,
   1148.685,
   1145.878,
   1141.202,
   1137.003,
   1133.099,
   1129.452,
   1126.05,
   1122.889,
   1119.966,
   1117.282,
   1114.835,
   1112.626,
   1110.653,
   1108.917,
   1107.419,
   1106.157,
   1105.132,
   1105.132,
   1105.132,
   0};
   graph = new TGraph(93,modelLc_fx3,modelLc_fy3);
   graph->SetName("modelLc");
   graph->SetTitle("Projection of modelLc");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_modelLc3 = new TH1F("Graph_modelLc3","Projection of modelLc",100,3348,3852);
   Graph_modelLc3->SetMinimum(0);
   Graph_modelLc3->SetMaximum(1463.86);
   Graph_modelLc3->SetDirectory(0);
   Graph_modelLc3->SetStats(0);
   Graph_modelLc3->SetLineWidth(2);
   Graph_modelLc3->SetMarkerStyle(20);
   Graph_modelLc3->GetXaxis()->SetNdivisions(505);
   Graph_modelLc3->GetXaxis()->SetLabelFont(132);
   Graph_modelLc3->GetXaxis()->SetLabelOffset(0.01);
   Graph_modelLc3->GetXaxis()->SetLabelSize(0.06);
   Graph_modelLc3->GetXaxis()->SetTitleSize(0.072);
   Graph_modelLc3->GetXaxis()->SetTitleOffset(0.95);
   Graph_modelLc3->GetXaxis()->SetTitleFont(132);
   Graph_modelLc3->GetYaxis()->SetLabelFont(132);
   Graph_modelLc3->GetYaxis()->SetLabelOffset(0.01);
   Graph_modelLc3->GetYaxis()->SetLabelSize(0.06);
   Graph_modelLc3->GetYaxis()->SetTitleSize(0.072);
   Graph_modelLc3->GetYaxis()->SetTitleOffset(0.95);
   Graph_modelLc3->GetYaxis()->SetTitleFont(132);
   Graph_modelLc3->GetZaxis()->SetLabelFont(132);
   Graph_modelLc3->GetZaxis()->SetLabelSize(0.06);
   Graph_modelLc3->GetZaxis()->SetTitleSize(0.072);
   Graph_modelLc3->GetZaxis()->SetTitleOffset(1.2);
   Graph_modelLc3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_modelLc3);
   
   graph->Draw("l");
   
   Double_t dataLc_fx3002[40] = {
   3405,
   3415,
   3425,
   3435,
   3445,
   3455,
   3465,
   3475,
   3485,
   3495,
   3505,
   3515,
   3525,
   3535,
   3545,
   3555,
   3565,
   3575,
   3585,
   3595,
   3605,
   3615,
   3625,
   3635,
   3645,
   3655,
   3665,
   3675,
   3685,
   3695,
   3705,
   3715,
   3725,
   3735,
   3745,
   3755,
   3765,
   3775,
   3785,
   3795};
   Double_t dataLc_fy3002[40] = {
   1243,
   1315,
   1382,
   1285,
   1319,
   1269,
   1231,
   1248,
   1249,
   1259,
   1275,
   1144,
   1218,
   1254,
   1226,
   1214,
   1233,
   1256,
   1151,
   1216,
   1145,
   1181,
   1322,
   1120,
   1161,
   1090,
   1177,
   1147,
   1077,
   1048,
   1139,
   1116,
   1137,
   1115,
   1146,
   1140,
   1086,
   1099,
   1170,
   1076};
   Double_t dataLc_felx3002[40] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t dataLc_fely3002[40] = {
   34.75975,
   35.76638,
   36.67862,
   35.35038,
   35.82148,
   35.12654,
   34.58917,
   34.83058,
   34.84473,
   34.98591,
   35.21064,
   33.32676,
   34.40344,
   34.91539,
   34.51785,
   34.34609,
   34.61766,
   34.94362,
   33.43008,
   34.37478,
   33.34154,
   33.86932,
   35.86276,
   32.97014,
   33.57712,
   32.51893,
   33.81108,
   33.37108,
   32.32149,
   31.87669,
   33.25278,
   32.91033,
   33.22314,
   32.89536,
   33.35631,
   33.26759,
   32.45831,
   32.65494,
   33.70892,
   32.30625};
   Double_t dataLc_fehx3002[40] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t dataLc_fehy3002[40] = {
   35.75975,
   36.76638,
   37.67862,
   36.35038,
   36.82148,
   36.12654,
   35.58917,
   35.83058,
   35.84473,
   35.98591,
   36.21064,
   34.32676,
   35.40344,
   35.91539,
   35.51785,
   35.34609,
   35.61766,
   35.94362,
   34.43008,
   35.37478,
   34.34154,
   34.86932,
   36.86276,
   33.97014,
   34.57712,
   33.51893,
   34.81108,
   34.37108,
   33.32149,
   32.87669,
   34.25278,
   33.91033,
   34.22314,
   33.89536,
   34.35631,
   34.26759,
   33.45831,
   33.65494,
   34.70892,
   33.30625};
   grae = new TGraphAsymmErrors(40,dataLc_fx3002,dataLc_fy3002,dataLc_felx3002,dataLc_fehx3002,dataLc_fely3002,dataLc_fehy3002);
   grae->SetName("dataLc");
   grae->SetTitle("Histogram of data_plot__DM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataLc3002 = new TH1F("Graph_dataLc3002","Histogram of data_plot__DM",100,3360,3840);
   Graph_dataLc3002->SetMinimum(975.7678);
   Graph_dataLc3002->SetMaximum(1460.034);
   Graph_dataLc3002->SetDirectory(0);
   Graph_dataLc3002->SetStats(0);
   Graph_dataLc3002->SetLineWidth(2);
   Graph_dataLc3002->SetMarkerStyle(20);
   Graph_dataLc3002->GetXaxis()->SetNdivisions(505);
   Graph_dataLc3002->GetXaxis()->SetLabelFont(132);
   Graph_dataLc3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataLc3002->GetXaxis()->SetLabelSize(0.06);
   Graph_dataLc3002->GetXaxis()->SetTitleSize(0.072);
   Graph_dataLc3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataLc3002->GetXaxis()->SetTitleFont(132);
   Graph_dataLc3002->GetYaxis()->SetLabelFont(132);
   Graph_dataLc3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataLc3002->GetYaxis()->SetLabelSize(0.06);
   Graph_dataLc3002->GetYaxis()->SetTitleSize(0.072);
   Graph_dataLc3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_dataLc3002->GetYaxis()->SetTitleFont(132);
   Graph_dataLc3002->GetZaxis()->SetLabelFont(132);
   Graph_dataLc3002->GetZaxis()->SetLabelSize(0.06);
   Graph_dataLc3002->GetZaxis()->SetTitleSize(0.072);
   Graph_dataLc3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataLc3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataLc3002);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.65,0.64,0.92,0.91,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("dataLc","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("modelLc","Fit","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("sigLc","Signal","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgLc","Background","L");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_55aa07086eb0__2 = new TH1D("frame_55aa07086eb0__2","",40,3400,3800);
   frame_55aa07086eb0__2->SetBinContent(1,1490.663);
   frame_55aa07086eb0__2->SetMinimum(0);
   frame_55aa07086eb0__2->SetMaximum(2500);
   frame_55aa07086eb0__2->SetEntries(1);
   frame_55aa07086eb0__2->SetDirectory(0);
   frame_55aa07086eb0__2->SetStats(0);
   frame_55aa07086eb0__2->SetLineWidth(2);
   frame_55aa07086eb0__2->SetMarkerStyle(20);
   frame_55aa07086eb0__2->GetXaxis()->SetTitle("#it{m} (#it{#Lambda_{c}^{+}K^{#font[122]{-}}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_55aa07086eb0__2->GetXaxis()->SetNdivisions(505);
   frame_55aa07086eb0__2->GetXaxis()->SetLabelFont(132);
   frame_55aa07086eb0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_55aa07086eb0__2->GetXaxis()->SetLabelSize(0.06);
   frame_55aa07086eb0__2->GetXaxis()->SetTitleSize(0.072);
   frame_55aa07086eb0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55aa07086eb0__2->GetXaxis()->SetTitleFont(132);
   frame_55aa07086eb0__2->GetYaxis()->SetTitle("Candidates / (10 MeV/#it{c}^{2})");
   frame_55aa07086eb0__2->GetYaxis()->SetNdivisions(905);
   frame_55aa07086eb0__2->GetYaxis()->SetLabelFont(132);
   frame_55aa07086eb0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_55aa07086eb0__2->GetYaxis()->SetLabelSize(0.06);
   frame_55aa07086eb0__2->GetYaxis()->SetTitleSize(0.072);
   frame_55aa07086eb0__2->GetYaxis()->SetTitleOffset(1.08);
   frame_55aa07086eb0__2->GetYaxis()->SetTitleFont(132);
   frame_55aa07086eb0__2->GetZaxis()->SetLabelFont(132);
   frame_55aa07086eb0__2->GetZaxis()->SetLabelSize(0.06);
   frame_55aa07086eb0__2->GetZaxis()->SetTitleSize(0.072);
   frame_55aa07086eb0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55aa07086eb0__2->GetZaxis()->SetTitleFont(132);
   frame_55aa07086eb0__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.2,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.78,"9 fb^{#font[122]{-}1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   cLc->Modified();
   cLc->cd();
   cLc->SetSelected(cLc);
}


==> figs/Fig5.C <==
void Fig5()
{
//=========Macro generated from canvas: c/c
//=========  (Wed Sep  8 16:10:55 2021) by ROOT version 6.18/04
   TCanvas *c = new TCanvas("c", "c",0,0,700,500);
   gStyle->SetOptTitle(0);
   c->Range(3533.889,-60.75949,3756.111,318.9873);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_559878db2b40__1 = new TH1D("frame_559878db2b40__1","",100,3565,3745);
   frame_559878db2b40__1->SetBinContent(1,259.0423);
   frame_559878db2b40__1->SetMinimum(0);
   frame_559878db2b40__1->SetMaximum(300);
   frame_559878db2b40__1->SetEntries(1);
   frame_559878db2b40__1->SetDirectory(0);
   frame_559878db2b40__1->SetStats(0);
   frame_559878db2b40__1->SetLineWidth(2);
   frame_559878db2b40__1->SetMarkerStyle(20);
   frame_559878db2b40__1->GetXaxis()->SetTitle("#it{m} (#it{#Xi_{c}^{+}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_559878db2b40__1->GetXaxis()->SetNdivisions(505);
   frame_559878db2b40__1->GetXaxis()->SetLabelFont(132);
   frame_559878db2b40__1->GetXaxis()->SetLabelOffset(0.01);
   frame_559878db2b40__1->GetXaxis()->SetLabelSize(0.06);
   frame_559878db2b40__1->GetXaxis()->SetTitleSize(0.072);
   frame_559878db2b40__1->GetXaxis()->SetTitleOffset(0.95);
   frame_559878db2b40__1->GetXaxis()->SetTitleFont(132);
   frame_559878db2b40__1->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c}^{2})");
   frame_559878db2b40__1->GetYaxis()->SetLabelFont(132);
   frame_559878db2b40__1->GetYaxis()->SetLabelOffset(0.01);
   frame_559878db2b40__1->GetYaxis()->SetLabelSize(0.06);
   frame_559878db2b40__1->GetYaxis()->SetTitleSize(0.072);
   frame_559878db2b40__1->GetYaxis()->SetTitleOffset(0.95);
   frame_559878db2b40__1->GetYaxis()->SetTitleFont(132);
   frame_559878db2b40__1->GetZaxis()->SetLabelFont(132);
   frame_559878db2b40__1->GetZaxis()->SetLabelSize(0.06);
   frame_559878db2b40__1->GetZaxis()->SetTitleSize(0.072);
   frame_559878db2b40__1->GetZaxis()->SetTitleOffset(1.2);
   frame_559878db2b40__1->GetZaxis()->SetTitleFont(132);
   frame_559878db2b40__1->Draw("FUNC");
   
   Double_t dataset_fx3001[36] = {
   3567.5,
   3572.5,
   3577.5,
   3582.5,
   3587.5,
   3592.5,
   3597.5,
   3602.5,
   3607.5,
   3612.5,
   3617.5,
   3622.5,
   3627.5,
   3632.5,
   3637.5,
   3642.5,
   3647.5,
   3652.5,
   3657.5,
   3662.5,
   3667.5,
   3672.5,
   3677.5,
   3682.5,
   3687.5,
   3692.5,
   3697.5,
   3702.5,
   3707.5,
   3712.5,
   3717.5,
   3722.5,
   3727.5,
   3732.5,
   3737.5,
   3742.5};
   Double_t dataset_fy3001[36] = {
   140,
   139,
   130,
   98,
   137,
   130,
   141,
   156,
   138,
   181,
   212,
   216,
   231,
   155,
   135,
   147,
   156,
   113,
   114,
   99,
   125,
   118,
   125,
   120,
   121,
   124,
   128,
   126,
   95,
   131,
   119,
   119,
   123,
   109,
   109,
   132};
   Double_t dataset_felx3001[36] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t dataset_fely3001[36] = {
   11.34272,
   11.30042,
   10.91271,
   9.882579,
   11.21537,
   10.91271,
   11.38486,
   12,
   11.25798,
   12.96291,
   14.0688,
   14.20544,
   14.70691,
   11.95994,
   11.1297,
   11.63466,
   12,
   10.1419,
   10.18878,
   9.933044,
   10.69151,
   10.37428,
   10.69151,
   10.46586,
   10.51136,
   10.64675,
   10.82475,
   10.7361,
   9.729612,
   10.95644,
   10.42016,
   10.42016,
   10.6018,
   9.952272,
   9.952272,
   11};
   Double_t dataset_fehx3001[36] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t dataset_fehy3001[36] = {
   12.34272,
   12.30042,
   11.91271,
   10.93319,
   12.21537,
   11.91271,
   12.38486,
   13,
   12.25798,
   13.96291,
   15.0688,
   15.20544,
   15.70691,
   12.95994,
   12.1297,
   12.63466,
   13,
   11.1419,
   11.18878,
   10.9834,
   11.69151,
   11.37428,
   11.69151,
   11.46586,
   11.51136,
   11.64675,
   11.82475,
   11.7361,
   10.78102,
   11.95644,
   11.42016,
   11.42016,
   11.6018,
   10.95227,
   10.95227,
   12};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(36,dataset_fx3001,dataset_fy3001,dataset_felx3001,dataset_fehx3001,dataset_fely3001,dataset_fehy3001);
   grae->SetName("dataset");
   grae->SetTitle("Histogram of data_plot__DM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataset3001 = new TH1F("Graph_dataset3001","Histogram of data_plot__DM",100,3547,3763);
   Graph_dataset3001->SetMinimum(69.12674);
   Graph_dataset3001->SetMaximum(262.8506);
   Graph_dataset3001->SetDirectory(0);
   Graph_dataset3001->SetStats(0);
   Graph_dataset3001->SetLineWidth(2);
   Graph_dataset3001->SetMarkerStyle(20);
   Graph_dataset3001->GetXaxis()->SetNdivisions(505);
   Graph_dataset3001->GetXaxis()->SetLabelFont(132);
   Graph_dataset3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataset3001->GetXaxis()->SetLabelSize(0.06);
   Graph_dataset3001->GetXaxis()->SetTitleSize(0.072);
   Graph_dataset3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataset3001->GetXaxis()->SetTitleFont(132);
   Graph_dataset3001->GetYaxis()->SetLabelFont(132);
   Graph_dataset3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataset3001->GetYaxis()->SetLabelSize(0.06);
   Graph_dataset3001->GetYaxis()->SetTitleSize(0.072);
   Graph_dataset3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_dataset3001->GetYaxis()->SetTitleFont(132);
   Graph_dataset3001->GetZaxis()->SetLabelFont(132);
   Graph_dataset3001->GetZaxis()->SetLabelSize(0.06);
   Graph_dataset3001->GetZaxis()->SetTitleSize(0.072);
   Graph_dataset3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataset3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataset3001);
   
   grae->Draw("p");
   
   Double_t bkgmodel_fx1[106] = {
   3563.2,
   3563.2,
   3565,
   3566.8,
   3568.6,
   3570.4,
   3572.2,
   3574,
   3575.8,
   3577.6,
   3579.4,
   3581.2,
   3583,
   3584.8,
   3586.6,
   3588.4,
   3590.2,
   3592,
   3593.8,
   3595.6,
   3597.4,
   3599.2,
   3601,
   3602.8,
   3604.6,
   3606.4,
   3608.2,
   3610,
   3611.8,
   3613.6,
   3615.4,
   3617.2,
   3619,
   3620.8,
   3622.6,
   3624.4,
   3626.2,
   3628,
   3629.8,
   3631.6,
   3633.4,
   3635.2,
   3637,
   3638.8,
   3640.6,
   3642.4,
   3644.2,
   3646,
   3647.8,
   3649.6,
   3651.4,
   3653.2,
   3655,
   3656.8,
   3658.6,
   3660.4,
   3662.2,
   3664,
   3665.8,
   3667.6,
   3669.4,
   3671.2,
   3673,
   3674.8,
   3676.6,
   3678.4,
   3680.2,
   3682,
   3683.8,
   3685.6,
   3687.4,
   3689.2,
   3691,
   3692.8,
   3694.6,
   3696.4,
   3698.2,
   3700,
   3701.8,
   3703.6,
   3705.4,
   3707.2,
   3709,
   3710.8,
   3712.6,
   3714.4,
   3716.2,
   3718,
   3719.8,
   3721.6,
   3723.4,
   3725.2,
   3727,
   3728.8,
   3730.6,
   3732.4,
   3734.2,
   3736,
   3737.8,
   3739.6,
   3741.4,
   3743.2,
   3745,
   3745,
   3746.8,
   3746.8};
   Double_t bkgmodel_fy1[106] = {
   0,
   131.3363,
   131.3363,
   131.1754,
   131.0148,
   130.8543,
   130.6941,
   130.534,
   130.3741,
   130.2145,
   130.055,
   129.8957,
   129.7366,
   129.5777,
   129.4191,
   129.2606,
   129.1023,
   128.9441,
   128.7862,
   128.6285,
   128.471,
   128.3136,
   128.1565,
   127.9995,
   127.8428,
   127.6862,
   127.5298,
   127.3736,
   127.2177,
   127.0619,
   126.9062,
   126.7508,
   126.5956,
   126.4405,
   126.2857,
   126.131,
   125.9766,
   125.8223,
   125.6682,
   125.5143,
   125.3606,
   125.207,
   125.0537,
   124.9005,
   124.7476,
   124.5948,
   124.4422,
   124.2898,
   124.1376,
   123.9856,
   123.8337,
   123.6821,
   123.5306,
   123.3793,
   123.2282,
   123.0773,
   122.9266,
   122.776,
   122.6256,
   122.4755,
   122.3255,
   122.1757,
   122.026,
   121.8766,
   121.7273,
   121.5782,
   121.4294,
   121.2806,
   121.1321,
   120.9838,
   120.8356,
   120.6876,
   120.5398,
   120.3922,
   120.2447,
   120.0975,
   119.9504,
   119.8035,
   119.6568,
   119.5102,
   119.3639,
   119.2177,
   119.0717,
   118.9258,
   118.7802,
   118.6347,
   118.4894,
   118.3443,
   118.1994,
   118.0546,
   117.91,
   117.7656,
   117.6214,
   117.4774,
   117.3335,
   117.1898,
   117.0463,
   116.9029,
   116.7598,
   116.6168,
   116.4739,
   116.3313,
   116.1888,
   116.1888,
   116.1888,
   0};
   TGraph *graph = new TGraph(106,bkgmodel_fx1,bkgmodel_fy1);
   graph->SetName("bkgmodel");
   graph->SetTitle("Projection of sig+bkg");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkgmodel1 = new TH1F("Graph_bkgmodel1","Projection of sig+bkg",106,3544.84,3765.16);
   Graph_bkgmodel1->SetMinimum(0);
   Graph_bkgmodel1->SetMaximum(144.4699);
   Graph_bkgmodel1->SetDirectory(0);
   Graph_bkgmodel1->SetStats(0);
   Graph_bkgmodel1->SetLineWidth(2);
   Graph_bkgmodel1->SetMarkerStyle(20);
   Graph_bkgmodel1->GetXaxis()->SetNdivisions(505);
   Graph_bkgmodel1->GetXaxis()->SetLabelFont(132);
   Graph_bkgmodel1->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkgmodel1->GetXaxis()->SetLabelSize(0.06);
   Graph_bkgmodel1->GetXaxis()->SetTitleSize(0.072);
   Graph_bkgmodel1->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkgmodel1->GetXaxis()->SetTitleFont(132);
   Graph_bkgmodel1->GetYaxis()->SetLabelFont(132);
   Graph_bkgmodel1->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkgmodel1->GetYaxis()->SetLabelSize(0.06);
   Graph_bkgmodel1->GetYaxis()->SetTitleSize(0.072);
   Graph_bkgmodel1->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkgmodel1->GetYaxis()->SetTitleFont(132);
   Graph_bkgmodel1->GetZaxis()->SetLabelFont(132);
   Graph_bkgmodel1->GetZaxis()->SetLabelSize(0.06);
   Graph_bkgmodel1->GetZaxis()->SetTitleSize(0.072);
   Graph_bkgmodel1->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkgmodel1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkgmodel1);
   
   graph->Draw("l");
   
   Double_t signalmodel_fx2[135] = {
   3563.2,
   3563.2,
   3565,
   3566.8,
   3568.6,
   3570.4,
   3572.2,
   3574,
   3575.8,
   3577.6,
   3579.4,
   3581.2,
   3583,
   3584.8,
   3586.6,
   3588.4,
   3590.2,
   3592,
   3593.8,
   3595.6,
   3597.4,
   3599.2,
   3601,
   3601.9,
   3602.8,
   3603.7,
   3604.6,
   3605.5,
   3606.4,
   3607.3,
   3608.2,
   3609.1,
   3610,
   3610.9,
   3611.8,
   3612.7,
   3613.6,
   3615.4,
   3616.3,
   3617.2,
   3618.1,
   3618.55,
   3619,
   3619.45,
   3619.9,
   3620.35,
   3620.8,
   3621.25,
   3621.7,
   3622.15,
   3622.6,
   3623.05,
   3623.5,
   3623.95,
   3624.4,
   3624.85,
   3625.3,
   3625.75,
   3626.2,
   3627.1,
   3628,
   3629.8,
   3631.6,
   3632.5,
   3633.4,
   3634.3,
   3635.2,
   3636.1,
   3637,
   3637.9,
   3638.8,
   3639.7,
   3640.6,
   3641.5,
   3642.4,
   3644.2,
   3646,
   3647.8,
   3649.6,
   3651.4,
   3653.2,
   3655,
   3656.8,
   3658.6,
   3660.4,
   3662.2,
   3664,
   3665.8,
   3667.6,
   3669.4,
   3671.2,
   3673,
   3674.8,
   3676.6,
   3678.4,
   3680.2,
   3682,
   3683.8,
   3685.6,
   3687.4,
   3689.2,
   3691,
   3692.8,
   3694.6,
   3696.4,
   3698.2,
   3700,
   3701.8,
   3703.6,
   3705.4,
   3707.2,
   3709,
   3710.8,
   3712.6,
   3714.4,
   3716.2,
   3718,
   3719.8,
   3721.6,
   3723.4,
   3725.2,
   3727,
   3728.8,
   3730.6,
   3732.4,
   3734.2,
   3736,
   3737.8,
   3739.6,
   3741.4,
   3743.2,
   3745,
   3745,
   3746.8,
   3746.8};
   Double_t signalmodel_fy2[135] = {
   0,
   0.4041684,
   0.4041684,
   0.4264753,
   0.4513741,
   0.4793431,
   0.5109867,
   0.5470781,
   0.5886243,
   0.6369609,
   0.6938995,
   0.7619636,
   0.8447864,
   0.947818,
   1.079666,
   1.254808,
   1.499466,
   1.865518,
   2.458206,
   3.282892,
   4.367839,
   5.820194,
   7.804211,
   9.066652,
   10.55708,
   12.31692,
   14.3909,
   16.82531,
   19.66538,
   22.95195,
   26.7174,
   30.9811,
   35.74461,
   40.98709,
   46.66138,
   52.69133,
   58.97073,
   71.7121,
   77.83356,
   83.53761,
   88.63161,
   90.892,
   92.93266,
   94.73409,
   96.27876,
   97.55143,
   98.53938,
   99.23262,
   99.62412,
   99.70988,
   99.48903,
   98.96382,
   98.1396,
   97.02473,
   95.63041,
   93.97051,
   92.06132,
   89.92128,
   87.57065,
   82.32594,
   76.5132,
   63.95302,
   51.33645,
   45.37682,
   39.79222,
   34.65225,
   29.99798,
   25.84495,
   22.18725,
   19.00226,
   16.25534,
   13.90436,
   11.90358,
   10.20689,
   8.770131,
   6.518958,
   4.882657,
   3.669972,
   2.753729,
   2.063189,
   1.576957,
   1.228715,
   0.9726092,
   0.7801315,
   0.6329012,
   0.518627,
   0.4288225,
   0.3574738,
   0.3002303,
   0.2538923,
   0.2160737,
   0.1849737,
   0.1592187,
   0.1377501,
   0.1197453,
   0.1045591,
   0.09168166,
   0.08070706,
   0.07130987,
   0.06322751,
   0.05624673,
   0.05019341,
   0.04492452,
   0.04032203,
   0.03628798,
   0.03274076,
   0.02961202,
   0.02684431,
   0.02438911,
   0.02220531,
   0.02025796,
   0.0185172,
   0.01695746,
   0.01555678,
   0.01429622,
   0.01315942,
   0.01213218,
   0.01120216,
   0.0103586,
   0.009592111,
   0.00889445,
   0.008258387,
   0.007677556,
   0.007146343,
   0.006659784,
   0.006213483,
   0.005803537,
   0.005426475,
   0.005079206,
   0.00475897,
   0.004463299,
   0.004189982,
   0.004189982,
   0.004189982,
   0};
   graph = new TGraph(135,signalmodel_fx2,signalmodel_fy2);
   graph->SetName("signalmodel");
   graph->SetTitle("Projection of sig+bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signalmodel2 = new TH1F("Graph_signalmodel2","Projection of sig+bkg",135,3544.84,3765.16);
   Graph_signalmodel2->SetMinimum(0);
   Graph_signalmodel2->SetMaximum(109.6809);
   Graph_signalmodel2->SetDirectory(0);
   Graph_signalmodel2->SetStats(0);
   Graph_signalmodel2->SetLineWidth(2);
   Graph_signalmodel2->SetMarkerStyle(20);
   Graph_signalmodel2->GetXaxis()->SetNdivisions(505);
   Graph_signalmodel2->GetXaxis()->SetLabelFont(132);
   Graph_signalmodel2->GetXaxis()->SetLabelOffset(0.01);
   Graph_signalmodel2->GetXaxis()->SetLabelSize(0.06);
   Graph_signalmodel2->GetXaxis()->SetTitleSize(0.072);
   Graph_signalmodel2->GetXaxis()->SetTitleOffset(0.95);
   Graph_signalmodel2->GetXaxis()->SetTitleFont(132);
   Graph_signalmodel2->GetYaxis()->SetLabelFont(132);
   Graph_signalmodel2->GetYaxis()->SetLabelOffset(0.01);
   Graph_signalmodel2->GetYaxis()->SetLabelSize(0.06);
   Graph_signalmodel2->GetYaxis()->SetTitleSize(0.072);
   Graph_signalmodel2->GetYaxis()->SetTitleOffset(0.95);
   Graph_signalmodel2->GetYaxis()->SetTitleFont(132);
   Graph_signalmodel2->GetZaxis()->SetLabelFont(132);
   Graph_signalmodel2->GetZaxis()->SetLabelSize(0.06);
   Graph_signalmodel2->GetZaxis()->SetTitleSize(0.072);
   Graph_signalmodel2->GetZaxis()->SetTitleOffset(1.2);
   Graph_signalmodel2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signalmodel2);
   
   graph->Draw("l");
   
   Double_t combinedmodel_fx3[134] = {
   3563.2,
   3563.2,
   3565,
   3566.8,
   3568.6,
   3570.4,
   3572.2,
   3574,
   3575.8,
   3577.6,
   3579.4,
   3581.2,
   3583,
   3584.8,
   3586.6,
   3588.4,
   3590.2,
   3592,
   3593.8,
   3595.6,
   3597.4,
   3599.2,
   3601,
   3601.9,
   3602.8,
   3603.7,
   3604.6,
   3605.5,
   3606.4,
   3607.3,
   3608.2,
   3609.1,
   3610,
   3610.9,
   3611.8,
   3612.7,
   3613.6,
   3615.4,
   3616.3,
   3617.2,
   3618.1,
   3618.55,
   3619,
   3619.45,
   3619.9,
   3620.35,
   3620.8,
   3621.25,
   3621.7,
   3622.15,
   3622.6,
   3623.05,
   3623.5,
   3623.95,
   3624.4,
   3624.85,
   3625.3,
   3626.2,
   3627.1,
   3628,
   3629.8,
   3631.6,
   3632.5,
   3633.4,
   3634.3,
   3635.2,
   3636.1,
   3637,
   3637.9,
   3638.8,
   3639.7,
   3640.6,
   3641.5,
   3642.4,
   3644.2,
   3646,
   3647.8,
   3649.6,
   3651.4,
   3653.2,
   3655,
   3656.8,
   3658.6,
   3660.4,
   3662.2,
   3664,
   3665.8,
   3667.6,
   3669.4,
   3671.2,
   3673,
   3674.8,
   3676.6,
   3678.4,
   3680.2,
   3682,
   3683.8,
   3685.6,
   3687.4,
   3689.2,
   3691,
   3692.8,
   3694.6,
   3696.4,
   3698.2,
   3700,
   3701.8,
   3703.6,
   3705.4,
   3707.2,
   3709,
   3710.8,
   3712.6,
   3714.4,
   3716.2,
   3718,
   3719.8,
   3721.6,
   3723.4,
   3725.2,
   3727,
   3728.8,
   3730.6,
   3732.4,
   3734.2,
   3736,
   3737.8,
   3739.6,
   3741.4,
   3743.2,
   3745,
   3745,
   3746.8,
   3746.8};
   Double_t combinedmodel_fy3[134] = {
   0,
   131.7404,
   131.7404,
   131.6019,
   131.4661,
   131.3337,
   131.205,
   131.0811,
   130.9628,
   130.8514,
   130.7489,
   130.6577,
   130.5814,
   130.5256,
   130.4987,
   130.5154,
   130.6017,
   130.8097,
   131.2444,
   131.9114,
   132.8388,
   134.1338,
   135.9607,
   137.1446,
   138.5566,
   140.238,
   142.2337,
   144.5898,
   147.3516,
   150.5599,
   154.2472,
   158.4328,
   163.1183,
   168.2827,
   173.879,
   179.8311,
   186.0326,
   198.6183,
   204.6621,
   210.2884,
   215.3048,
   217.5264,
   219.5282,
   221.2909,
   222.7968,
   224.0307,
   224.9799,
   225.6344,
   225.9872,
   226.0343,
   225.7747,
   225.2108,
   224.3479,
   223.1944,
   221.7614,
   220.0629,
   218.1151,
   213.5472,
   208.2253,
   202.3355,
   189.6212,
   176.8507,
   170.8142,
   165.1528,
   159.936,
   155.205,
   150.9753,
   147.241,
   143.9794,
   141.1559,
   138.7284,
   136.6512,
   134.8781,
   133.3649,
   130.9612,
   129.1725,
   127.8076,
   126.7393,
   125.8969,
   125.259,
   124.7593,
   124.3519,
   124.0083,
   123.7102,
   123.4452,
   123.2048,
   122.9831,
   122.7757,
   122.5794,
   122.3917,
   122.211,
   122.0358,
   121.8651,
   121.698,
   121.5339,
   121.3723,
   121.2128,
   121.0551,
   120.8988,
   120.7438,
   120.59,
   120.4371,
   120.2851,
   120.1338,
   119.9831,
   119.8331,
   119.6836,
   119.5346,
   119.3861,
   119.2379,
   119.0902,
   118.9428,
   118.7958,
   118.649,
   118.5026,
   118.3565,
   118.2106,
   118.065,
   117.9196,
   117.7745,
   117.6297,
   117.485,
   117.3406,
   117.1965,
   117.0525,
   116.9087,
   116.7652,
   116.6218,
   116.4787,
   116.3358,
   116.193,
   116.193,
   116.193,
   0};
   graph = new TGraph(134,combinedmodel_fx3,combinedmodel_fy3);
   graph->SetName("combinedmodel");
   graph->SetTitle("Projection of sig+bkg");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_combinedmodel3 = new TH1F("Graph_combinedmodel3","Projection of sig+bkg",134,3544.84,3765.16);
   Graph_combinedmodel3->SetMinimum(0);
   Graph_combinedmodel3->SetMaximum(248.6377);
   Graph_combinedmodel3->SetDirectory(0);
   Graph_combinedmodel3->SetStats(0);
   Graph_combinedmodel3->SetLineWidth(2);
   Graph_combinedmodel3->SetMarkerStyle(20);
   Graph_combinedmodel3->GetXaxis()->SetNdivisions(505);
   Graph_combinedmodel3->GetXaxis()->SetLabelFont(132);
   Graph_combinedmodel3->GetXaxis()->SetLabelOffset(0.01);
   Graph_combinedmodel3->GetXaxis()->SetLabelSize(0.06);
   Graph_combinedmodel3->GetXaxis()->SetTitleSize(0.072);
   Graph_combinedmodel3->GetXaxis()->SetTitleOffset(0.95);
   Graph_combinedmodel3->GetXaxis()->SetTitleFont(132);
   Graph_combinedmodel3->GetYaxis()->SetLabelFont(132);
   Graph_combinedmodel3->GetYaxis()->SetLabelOffset(0.01);
   Graph_combinedmodel3->GetYaxis()->SetLabelSize(0.06);
   Graph_combinedmodel3->GetYaxis()->SetTitleSize(0.072);
   Graph_combinedmodel3->GetYaxis()->SetTitleOffset(0.95);
   Graph_combinedmodel3->GetYaxis()->SetTitleFont(132);
   Graph_combinedmodel3->GetZaxis()->SetLabelFont(132);
   Graph_combinedmodel3->GetZaxis()->SetLabelSize(0.06);
   Graph_combinedmodel3->GetZaxis()->SetTitleSize(0.072);
   Graph_combinedmodel3->GetZaxis()->SetTitleOffset(1.2);
   Graph_combinedmodel3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_combinedmodel3);
   
   graph->Draw("l");
   
   Double_t dataset_fx3002[36] = {
   3567.5,
   3572.5,
   3577.5,
   3582.5,
   3587.5,
   3592.5,
   3597.5,
   3602.5,
   3607.5,
   3612.5,
   3617.5,
   3622.5,
   3627.5,
   3632.5,
   3637.5,
   3642.5,
   3647.5,
   3652.5,
   3657.5,
   3662.5,
   3667.5,
   3672.5,
   3677.5,
   3682.5,
   3687.5,
   3692.5,
   3697.5,
   3702.5,
   3707.5,
   3712.5,
   3717.5,
   3722.5,
   3727.5,
   3732.5,
   3737.5,
   3742.5};
   Double_t dataset_fy3002[36] = {
   140,
   139,
   130,
   98,
   137,
   130,
   141,
   156,
   138,
   181,
   212,
   216,
   231,
   155,
   135,
   147,
   156,
   113,
   114,
   99,
   125,
   118,
   125,
   120,
   121,
   124,
   128,
   126,
   95,
   131,
   119,
   119,
   123,
   109,
   109,
   132};
   Double_t dataset_felx3002[36] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t dataset_fely3002[36] = {
   11.34272,
   11.30042,
   10.91271,
   9.882579,
   11.21537,
   10.91271,
   11.38486,
   12,
   11.25798,
   12.96291,
   14.0688,
   14.20544,
   14.70691,
   11.95994,
   11.1297,
   11.63466,
   12,
   10.1419,
   10.18878,
   9.933044,
   10.69151,
   10.37428,
   10.69151,
   10.46586,
   10.51136,
   10.64675,
   10.82475,
   10.7361,
   9.729612,
   10.95644,
   10.42016,
   10.42016,
   10.6018,
   9.952272,
   9.952272,
   11};
   Double_t dataset_fehx3002[36] = {
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5,
   2.5};
   Double_t dataset_fehy3002[36] = {
   12.34272,
   12.30042,
   11.91271,
   10.93319,
   12.21537,
   11.91271,
   12.38486,
   13,
   12.25798,
   13.96291,
   15.0688,
   15.20544,
   15.70691,
   12.95994,
   12.1297,
   12.63466,
   13,
   11.1419,
   11.18878,
   10.9834,
   11.69151,
   11.37428,
   11.69151,
   11.46586,
   11.51136,
   11.64675,
   11.82475,
   11.7361,
   10.78102,
   11.95644,
   11.42016,
   11.42016,
   11.6018,
   10.95227,
   10.95227,
   12};
   grae = new TGraphAsymmErrors(36,dataset_fx3002,dataset_fy3002,dataset_felx3002,dataset_fehx3002,dataset_fely3002,dataset_fehy3002);
   grae->SetName("dataset");
   grae->SetTitle("Histogram of data_plot__DM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_dataset3002 = new TH1F("Graph_dataset3002","Histogram of data_plot__DM",100,3547,3763);
   Graph_dataset3002->SetMinimum(69.12674);
   Graph_dataset3002->SetMaximum(262.8506);
   Graph_dataset3002->SetDirectory(0);
   Graph_dataset3002->SetStats(0);
   Graph_dataset3002->SetLineWidth(2);
   Graph_dataset3002->SetMarkerStyle(20);
   Graph_dataset3002->GetXaxis()->SetNdivisions(505);
   Graph_dataset3002->GetXaxis()->SetLabelFont(132);
   Graph_dataset3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_dataset3002->GetXaxis()->SetLabelSize(0.06);
   Graph_dataset3002->GetXaxis()->SetTitleSize(0.072);
   Graph_dataset3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_dataset3002->GetXaxis()->SetTitleFont(132);
   Graph_dataset3002->GetYaxis()->SetLabelFont(132);
   Graph_dataset3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_dataset3002->GetYaxis()->SetLabelSize(0.06);
   Graph_dataset3002->GetYaxis()->SetTitleSize(0.072);
   Graph_dataset3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_dataset3002->GetYaxis()->SetTitleFont(132);
   Graph_dataset3002->GetZaxis()->SetLabelFont(132);
   Graph_dataset3002->GetZaxis()->SetLabelSize(0.06);
   Graph_dataset3002->GetZaxis()->SetTitleSize(0.072);
   Graph_dataset3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_dataset3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_dataset3002);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.65,0.64,0.92,0.91,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("dataset","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("combinedmodel","Fit","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signalmodel","Signal","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkgmodel","Background","L");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1D *frame_559878db2b40__2 = new TH1D("frame_559878db2b40__2","",100,3565,3745);
   frame_559878db2b40__2->SetBinContent(1,259.0423);
   frame_559878db2b40__2->SetMinimum(0);
   frame_559878db2b40__2->SetMaximum(300);
   frame_559878db2b40__2->SetEntries(1);
   frame_559878db2b40__2->SetDirectory(0);
   frame_559878db2b40__2->SetStats(0);
   frame_559878db2b40__2->SetLineWidth(2);
   frame_559878db2b40__2->SetMarkerStyle(20);
   frame_559878db2b40__2->GetXaxis()->SetTitle("#it{m} (#it{#Xi_{c}^{+}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_559878db2b40__2->GetXaxis()->SetNdivisions(505);
   frame_559878db2b40__2->GetXaxis()->SetLabelFont(132);
   frame_559878db2b40__2->GetXaxis()->SetLabelOffset(0.01);
   frame_559878db2b40__2->GetXaxis()->SetLabelSize(0.06);
   frame_559878db2b40__2->GetXaxis()->SetTitleSize(0.072);
   frame_559878db2b40__2->GetXaxis()->SetTitleOffset(0.95);
   frame_559878db2b40__2->GetXaxis()->SetTitleFont(132);
   frame_559878db2b40__2->GetYaxis()->SetTitle("Candidates / (5 MeV/#it{c}^{2})");
   frame_559878db2b40__2->GetYaxis()->SetLabelFont(132);
   frame_559878db2b40__2->GetYaxis()->SetLabelOffset(0.01);
   frame_559878db2b40__2->GetYaxis()->SetLabelSize(0.06);
   frame_559878db2b40__2->GetYaxis()->SetTitleSize(0.072);
   frame_559878db2b40__2->GetYaxis()->SetTitleOffset(0.95);
   frame_559878db2b40__2->GetYaxis()->SetTitleFont(132);
   frame_559878db2b40__2->GetZaxis()->SetLabelFont(132);
   frame_559878db2b40__2->GetZaxis()->SetLabelSize(0.06);
   frame_559878db2b40__2->GetZaxis()->SetTitleSize(0.072);
   frame_559878db2b40__2->GetZaxis()->SetTitleOffset(1.2);
   frame_559878db2b40__2->GetZaxis()->SetTitleFont(132);
   frame_559878db2b40__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.19,0.86,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.19,0.78,"5.4 fb^{#font[122]{-}1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/Fig6.C <==
void Fig6()
{
//=========Macro generated from canvas: c1/UL
//=========  (Wed Sep  8 16:13:09 2021) by ROOT version 6.18/04
   TCanvas *c1 = new TCanvas("c1", "UL",0,0,600,400);
   gStyle->SetOptTitle(0);
   c1->Range(3328.454,-1.98481,3826.704,10.42025);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1[201] = {
   3400,
   3402,
   3404,
   3406,
   3408,
   3410,
   3412,
   3414,
   3416,
   3418,
   3420,
   3422,
   3424,
   3426,
   3428,
   3430,
   3432,
   3434,
   3436,
   3438,
   3440,
   3442,
   3444,
   3446,
   3448,
   3450,
   3452,
   3454,
   3456,
   3458,
   3460,
   3462,
   3464,
   3466,
   3468,
   3470,
   3472,
   3474,
   3476,
   3478,
   3480,
   3482,
   3484,
   3486,
   3488,
   3490,
   3492,
   3494,
   3496,
   3498,
   3500,
   3502,
   3504,
   3506,
   3508,
   3510,
   3512,
   3514,
   3516,
   3518,
   3520,
   3522,
   3524,
   3526,
   3528,
   3530,
   3532,
   3534,
   3536,
   3538,
   3540,
   3542,
   3544,
   3546,
   3548,
   3550,
   3552,
   3554,
   3556,
   3558,
   3560,
   3562,
   3564,
   3566,
   3568,
   3570,
   3572,
   3574,
   3576,
   3578,
   3580,
   3582,
   3584,
   3586,
   3588,
   3590,
   3592,
   3594,
   3596,
   3598,
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800};
   Double_t Graph0_fy1[201] = {
   4.15,
   4.2,
   4.4,
   4.65,
   4.7,
   4.6,
   4.55,
   4.4,
   4.65,
   5,
   5.15,
   5.4,
   5.65,
   6.15,
   6.6,
   6.6,
   6.75,
   7,
   7.05,
   7.25,
   6.85,
   7,
   7.3,
   6.8,
   6.7,
   5.6,
   5.9,
   6.25,
   5.95,
   5.55,
   5.35,
   5.5,
   5.3,
   5,
   4.5,
   4.85,
   4.55,
   4.5,
   4.35,
   4.25,
   4.15,
   3.95,
   3.8,
   3.95,
   3.9,
   3.65,
   3.8,
   3.8,
   4.2,
   4.4,
   4.15,
   4.1,
   3.75,
   3.7,
   3.95,
   4.4,
   4,
   4.3,
   4.3,
   4.85,
   4.75,
   5,
   4.9,
   4.25,
   4.65,
   4.8,
   5.1,
   4.75,
   4.45,
   4.05,
   4.35,
   4.7,
   4.9,
   5,
   4.75,
   4.2,
   4.75,
   5.3,
   5.25,
   4.7,
   4.55,
   4.85,
   4.6,
   4.95,
   5.3,
   5.25,
   5.5,
   5.55,
   5.7,
   6.15,
   6.1,
   6.2,
   6.5,
   6.2,
   6.3,
   6.85,
   6.65,
   6.5,
   6.85,
   7.25,
   6.75,
   7.3,
   8.2,
   7.6,
   7.45,
   7.2,
   6.8,
   6.8,
   6.7,
   7.1,
   7.25,
   7.15,
   7.05,
   6.7,
   6.6,
   6.2,
   6.45,
   6.45,
   6.4,
   5.6,
   5.75,
   5.7,
   5.5,
   5.65,
   5.9,
   5.9,
   6.1,
   6,
   6,
   6.25,
   5.95,
   5.7,
   6.05,
   6.4,
   6.15,
   6.75,
   6.8,
   6.7,
   6.6,
   7.2,
   7.45,
   6.4,
   6.2,
   5.95,
   6.35,
   6.35,
   6.25,
   6.2,
   6.2,
   6.6,
   7,
   6.9,
   6.4,
   5.9,
   5.7,
   5.7,
   5.65,
   6,
   5.4,
   5.1,
   4.7,
   4.75,
   5.15,
   4.85,
   4.5,
   4.45,
   4.6,
   4.65,
   4.75,
   4.55,
   3.95,
   3.9,
   4,
   4.05,
   4.4,
   4.65,
   4.75,
   4.5,
   4.4,
   4.7,
   4.9,
   4.75,
   5,
   5.05,
   5.3,
   5.2,
   5.05,
   5.15,
   4.95,
   4.95,
   5.45,
   5.55,
   5.35,
   5.5,
   5.95,
   5.65,
   5.8,
   5.9,
   5.6,
   5.7,
   5.55};
   TGraph *graph = new TGraph(201,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","",201,3360,3840);
   Graph_Graph01->SetMinimum(0);
   Graph_Graph01->SetMaximum(9.8);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);
   Graph_Graph01->SetLineWidth(2);
   Graph_Graph01->SetMarkerStyle(20);
   Graph_Graph01->GetXaxis()->SetTitle("#it{m} (#it{#Xi_{c}^{+}#pi^{#font[122]{-}}#pi^{+}}) [MeV/#it{c}^{2}]");
   Graph_Graph01->GetXaxis()->SetRange(17,185);
   Graph_Graph01->GetXaxis()->SetNdivisions(505);
   Graph_Graph01->GetXaxis()->SetLabelFont(132);
   Graph_Graph01->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01->GetXaxis()->SetTitleFont(132);
   Graph_Graph01->GetYaxis()->SetTitle("Upper limit on #it{R} at 95% CL");
   Graph_Graph01->GetYaxis()->SetLabelFont(132);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetYaxis()->SetTitleOffset(0.6);
   Graph_Graph01->GetYaxis()->SetTitleFont(132);
   Graph_Graph01->GetZaxis()->SetLabelFont(132);
   Graph_Graph01->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("al");
   
   Double_t Graph1_fx2[201] = {
   3400,
   3402,
   3404,
   3406,
   3408,
   3410,
   3412,
   3414,
   3416,
   3418,
   3420,
   3422,
   3424,
   3426,
   3428,
   3430,
   3432,
   3434,
   3436,
   3438,
   3440,
   3442,
   3444,
   3446,
   3448,
   3450,
   3452,
   3454,
   3456,
   3458,
   3460,
   3462,
   3464,
   3466,
   3468,
   3470,
   3472,
   3474,
   3476,
   3478,
   3480,
   3482,
   3484,
   3486,
   3488,
   3490,
   3492,
   3494,
   3496,
   3498,
   3500,
   3502,
   3504,
   3506,
   3508,
   3510,
   3512,
   3514,
   3516,
   3518,
   3520,
   3522,
   3524,
   3526,
   3528,
   3530,
   3532,
   3534,
   3536,
   3538,
   3540,
   3542,
   3544,
   3546,
   3548,
   3550,
   3552,
   3554,
   3556,
   3558,
   3560,
   3562,
   3564,
   3566,
   3568,
   3570,
   3572,
   3574,
   3576,
   3578,
   3580,
   3582,
   3584,
   3586,
   3588,
   3590,
   3592,
   3594,
   3596,
   3598,
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800};
   Double_t Graph1_fy2[201] = {
   2.8,
   2.85,
   2.95,
   3.15,
   3.2,
   3.1,
   3.05,
   2.95,
   3.2,
   3.4,
   3.5,
   3.65,
   3.8,
   4.15,
   4.45,
   4.5,
   4.6,
   4.7,
   4.75,
   4.9,
   4.6,
   4.75,
   4.9,
   4.6,
   4.55,
   3.8,
   4,
   4.2,
   4,
   3.75,
   3.6,
   3.7,
   3.6,
   3.4,
   3.05,
   3.25,
   3.1,
   3.05,
   2.95,
   2.9,
   2.8,
   2.65,
   2.6,
   2.7,
   2.6,
   2.5,
   2.55,
   2.55,
   2.8,
   3,
   2.8,
   2.8,
   2.55,
   2.5,
   2.65,
   2.95,
   2.65,
   2.9,
   2.9,
   3.3,
   3.2,
   3.35,
   3.3,
   2.9,
   3.1,
   3.25,
   3.4,
   3.2,
   3,
   2.75,
   2.95,
   3.2,
   3.3,
   3.4,
   3.2,
   2.8,
   3.15,
   3.55,
   3.55,
   3.15,
   3.1,
   3.25,
   3.1,
   3.35,
   3.55,
   3.55,
   3.7,
   3.75,
   3.85,
   4.15,
   4.15,
   4.2,
   4.35,
   4.2,
   4.25,
   4.6,
   4.5,
   4.4,
   4.6,
   4.9,
   4.55,
   4.9,
   5.5,
   5.15,
   5.05,
   4.85,
   4.6,
   4.6,
   4.5,
   4.8,
   4.9,
   4.8,
   4.75,
   4.5,
   4.45,
   4.2,
   4.35,
   4.35,
   4.35,
   3.75,
   3.9,
   3.8,
   3.7,
   3.8,
   4,
   3.95,
   4.15,
   4.05,
   4.05,
   4.2,
   4.05,
   3.85,
   4.1,
   4.35,
   4.15,
   4.55,
   4.6,
   4.55,
   4.45,
   4.85,
   5.05,
   4.35,
   4.2,
   4.05,
   4.3,
   4.3,
   4.2,
   4.15,
   4.15,
   4.45,
   4.75,
   4.7,
   4.35,
   4,
   3.85,
   3.85,
   3.8,
   4.05,
   3.65,
   3.45,
   3.15,
   3.2,
   3.45,
   3.25,
   3.1,
   3,
   3.1,
   3.15,
   3.2,
   3.05,
   2.65,
   2.6,
   2.75,
   2.75,
   3,
   3.15,
   3.2,
   3.05,
   3,
   3.2,
   3.3,
   3.2,
   3.4,
   3.4,
   3.6,
   3.55,
   3.4,
   3.5,
   3.3,
   3.3,
   3.7,
   3.8,
   3.6,
   3.7,
   4.05,
   3.8,
   3.9,
   3.95,
   3.8,
   3.85,
   3.8};
   graph = new TGraph(201,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",201,3360,3840);
   Graph_Graph12->SetMinimum(2.2);
   Graph_Graph12->SetMaximum(5.8);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetLineWidth(2);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("");
   
   Double_t Graph2_fx3[201] = {
   3400,
   3402,
   3404,
   3406,
   3408,
   3410,
   3412,
   3414,
   3416,
   3418,
   3420,
   3422,
   3424,
   3426,
   3428,
   3430,
   3432,
   3434,
   3436,
   3438,
   3440,
   3442,
   3444,
   3446,
   3448,
   3450,
   3452,
   3454,
   3456,
   3458,
   3460,
   3462,
   3464,
   3466,
   3468,
   3470,
   3472,
   3474,
   3476,
   3478,
   3480,
   3482,
   3484,
   3486,
   3488,
   3490,
   3492,
   3494,
   3496,
   3498,
   3500,
   3502,
   3504,
   3506,
   3508,
   3510,
   3512,
   3514,
   3516,
   3518,
   3520,
   3522,
   3524,
   3526,
   3528,
   3530,
   3532,
   3534,
   3536,
   3538,
   3540,
   3542,
   3544,
   3546,
   3548,
   3550,
   3552,
   3554,
   3556,
   3558,
   3560,
   3562,
   3564,
   3566,
   3568,
   3570,
   3572,
   3574,
   3576,
   3578,
   3580,
   3582,
   3584,
   3586,
   3588,
   3590,
   3592,
   3594,
   3596,
   3598,
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800};
   Double_t Graph2_fy3[201] = {
   2.3,
   2.3,
   2.45,
   2.6,
   2.65,
   2.55,
   2.5,
   2.4,
   2.6,
   2.8,
   2.85,
   3,
   3.1,
   3.4,
   3.65,
   3.65,
   3.75,
   3.9,
   3.9,
   4,
   3.8,
   3.9,
   4.05,
   3.75,
   3.7,
   3.1,
   3.25,
   3.45,
   3.3,
   3.1,
   2.95,
   3.05,
   2.95,
   2.8,
   2.5,
   2.7,
   2.55,
   2.5,
   2.4,
   2.35,
   2.3,
   2.2,
   2.1,
   2.2,
   2.15,
   2.05,
   2.1,
   2.1,
   2.3,
   2.45,
   2.3,
   2.25,
   2.05,
   2.05,
   2.15,
   2.45,
   2.2,
   2.4,
   2.4,
   2.7,
   2.6,
   2.75,
   2.7,
   2.35,
   2.55,
   2.65,
   2.8,
   2.65,
   2.45,
   2.25,
   2.4,
   2.6,
   2.75,
   2.8,
   2.65,
   2.3,
   2.6,
   2.95,
   2.9,
   2.6,
   2.55,
   2.65,
   2.55,
   2.75,
   2.95,
   2.9,
   3.05,
   3.1,
   3.2,
   3.4,
   3.35,
   3.45,
   3.6,
   3.45,
   3.5,
   3.8,
   3.7,
   3.6,
   3.8,
   4,
   3.75,
   4.05,
   4.55,
   4.25,
   4.1,
   4,
   3.75,
   3.75,
   3.7,
   3.9,
   4,
   3.95,
   3.9,
   3.7,
   3.65,
   3.45,
   3.6,
   3.55,
   3.55,
   3.05,
   3.2,
   3.15,
   3.05,
   3.15,
   3.25,
   3.25,
   3.4,
   3.3,
   3.3,
   3.5,
   3.3,
   3.15,
   3.35,
   3.55,
   3.4,
   3.75,
   3.75,
   3.7,
   3.65,
   4,
   4.1,
   3.55,
   3.45,
   3.3,
   3.55,
   3.5,
   3.45,
   3.4,
   3.4,
   3.65,
   3.9,
   3.85,
   3.55,
   3.25,
   3.15,
   3.15,
   3.1,
   3.3,
   3,
   2.8,
   2.6,
   2.65,
   2.85,
   2.7,
   2.5,
   2.45,
   2.55,
   2.55,
   2.65,
   2.5,
   2.2,
   2.15,
   2.25,
   2.2,
   2.45,
   2.55,
   2.6,
   2.5,
   2.45,
   2.65,
   2.7,
   2.65,
   2.8,
   2.8,
   2.95,
   2.9,
   2.8,
   2.85,
   2.75,
   2.75,
   3,
   3.1,
   2.95,
   3.05,
   3.3,
   3.15,
   3.2,
   3.25,
   3.1,
   3.15,
   3.1};
   graph = new TGraph(201,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",201,3360,3840);
   Graph_Graph23->SetMinimum(1.8);
   Graph_Graph23->SetMaximum(4.8);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);
   Graph_Graph23->SetLineWidth(2);
   Graph_Graph23->SetMarkerStyle(20);
   Graph_Graph23->GetXaxis()->SetNdivisions(505);
   Graph_Graph23->GetXaxis()->SetLabelFont(132);
   Graph_Graph23->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23->GetXaxis()->SetTitleFont(132);
   Graph_Graph23->GetYaxis()->SetLabelFont(132);
   Graph_Graph23->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23->GetYaxis()->SetTitleFont(132);
   Graph_Graph23->GetZaxis()->SetLabelFont(132);
   Graph_Graph23->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph23);
   
   graph->Draw("");
   
   Double_t Graph3_fx4[201] = {
   3400,
   3402,
   3404,
   3406,
   3408,
   3410,
   3412,
   3414,
   3416,
   3418,
   3420,
   3422,
   3424,
   3426,
   3428,
   3430,
   3432,
   3434,
   3436,
   3438,
   3440,
   3442,
   3444,
   3446,
   3448,
   3450,
   3452,
   3454,
   3456,
   3458,
   3460,
   3462,
   3464,
   3466,
   3468,
   3470,
   3472,
   3474,
   3476,
   3478,
   3480,
   3482,
   3484,
   3486,
   3488,
   3490,
   3492,
   3494,
   3496,
   3498,
   3500,
   3502,
   3504,
   3506,
   3508,
   3510,
   3512,
   3514,
   3516,
   3518,
   3520,
   3522,
   3524,
   3526,
   3528,
   3530,
   3532,
   3534,
   3536,
   3538,
   3540,
   3542,
   3544,
   3546,
   3548,
   3550,
   3552,
   3554,
   3556,
   3558,
   3560,
   3562,
   3564,
   3566,
   3568,
   3570,
   3572,
   3574,
   3576,
   3578,
   3580,
   3582,
   3584,
   3586,
   3588,
   3590,
   3592,
   3594,
   3596,
   3598,
   3600,
   3602,
   3604,
   3606,
   3608,
   3610,
   3612,
   3614,
   3616,
   3618,
   3620,
   3622,
   3624,
   3626,
   3628,
   3630,
   3632,
   3634,
   3636,
   3638,
   3640,
   3642,
   3644,
   3646,
   3648,
   3650,
   3652,
   3654,
   3656,
   3658,
   3660,
   3662,
   3664,
   3666,
   3668,
   3670,
   3672,
   3674,
   3676,
   3678,
   3680,
   3682,
   3684,
   3686,
   3688,
   3690,
   3692,
   3694,
   3696,
   3698,
   3700,
   3702,
   3704,
   3706,
   3708,
   3710,
   3712,
   3714,
   3716,
   3718,
   3720,
   3722,
   3724,
   3726,
   3728,
   3730,
   3732,
   3734,
   3736,
   3738,
   3740,
   3742,
   3744,
   3746,
   3748,
   3750,
   3752,
   3754,
   3756,
   3758,
   3760,
   3762,
   3764,
   3766,
   3768,
   3770,
   3772,
   3774,
   3776,
   3778,
   3780,
   3782,
   3784,
   3786,
   3788,
   3790,
   3792,
   3794,
   3796,
   3798,
   3800};
   Double_t Graph3_fy4[201] = {
   2.1,
   2.1,
   2.2,
   2.35,
   2.4,
   2.3,
   2.3,
   2.2,
   2.35,
   2.5,
   2.6,
   2.7,
   2.85,
   3.1,
   3.35,
   3.35,
   3.4,
   3.5,
   3.55,
   3.65,
   3.45,
   3.55,
   3.7,
   3.4,
   3.4,
   2.85,
   2.95,
   3.15,
   3,
   2.8,
   2.7,
   2.75,
   2.7,
   2.55,
   2.3,
   2.45,
   2.3,
   2.25,
   2.2,
   2.15,
   2.05,
   2,
   1.95,
   2,
   1.95,
   1.85,
   1.95,
   1.95,
   2.1,
   2.25,
   2.1,
   2.05,
   1.9,
   1.85,
   1.95,
   2.2,
   2,
   2.15,
   2.2,
   2.45,
   2.4,
   2.5,
   2.45,
   2.15,
   2.35,
   2.45,
   2.55,
   2.4,
   2.25,
   2.05,
   2.2,
   2.35,
   2.5,
   2.55,
   2.4,
   2.1,
   2.35,
   2.65,
   2.65,
   2.4,
   2.3,
   2.45,
   2.35,
   2.5,
   2.65,
   2.65,
   2.8,
   2.8,
   2.9,
   3.1,
   3.1,
   3.1,
   3.25,
   3.1,
   3.15,
   3.45,
   3.35,
   3.25,
   3.45,
   3.65,
   3.4,
   3.65,
   4.1,
   3.85,
   3.75,
   3.65,
   3.45,
   3.4,
   3.35,
   3.55,
   3.65,
   3.6,
   3.55,
   3.35,
   3.3,
   3.15,
   3.25,
   3.25,
   3.25,
   2.8,
   2.9,
   2.85,
   2.75,
   2.85,
   3,
   2.95,
   3.1,
   3,
   3,
   3.15,
   3,
   2.9,
   3.05,
   3.25,
   3.1,
   3.4,
   3.45,
   3.35,
   3.3,
   3.65,
   3.75,
   3.25,
   3.1,
   3,
   3.2,
   3.2,
   3.15,
   3.1,
   3.1,
   3.3,
   3.55,
   3.5,
   3.2,
   2.95,
   2.85,
   2.85,
   2.85,
   3,
   2.7,
   2.55,
   2.35,
   2.4,
   2.6,
   2.45,
   2.3,
   2.25,
   2.3,
   2.35,
   2.4,
   2.3,
   2,
   1.95,
   2.05,
   2,
   2.25,
   2.35,
   2.4,
   2.3,
   2.2,
   2.4,
   2.45,
   2.4,
   2.55,
   2.6,
   2.7,
   2.65,
   2.55,
   2.6,
   2.5,
   2.5,
   2.75,
   2.8,
   2.7,
   2.75,
   3,
   2.85,
   2.9,
   2.95,
   2.85,
   2.9,
   2.8};
   graph = new TGraph(201,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph34 = new TH1F("Graph_Graph34","Graph",201,3360,3840);
   Graph_Graph34->SetMinimum(1.625);
   Graph_Graph34->SetMaximum(4.325);
   Graph_Graph34->SetDirectory(0);
   Graph_Graph34->SetStats(0);
   Graph_Graph34->SetLineWidth(2);
   Graph_Graph34->SetMarkerStyle(20);
   Graph_Graph34->GetXaxis()->SetNdivisions(505);
   Graph_Graph34->GetXaxis()->SetLabelFont(132);
   Graph_Graph34->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph34->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph34->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph34->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph34->GetXaxis()->SetTitleFont(132);
   Graph_Graph34->GetYaxis()->SetLabelFont(132);
   Graph_Graph34->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph34->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph34->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph34->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph34->GetYaxis()->SetTitleFont(132);
   Graph_Graph34->GetZaxis()->SetLabelFont(132);
   Graph_Graph34->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph34->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph34->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph34);
   
   graph->Draw("");
   
   TPaveText *pt = new TPaveText(0.18,0.74,0.45,0.88,"blNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(1);
   pt->SetFillStyle(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(11);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt_LaTex = pt->AddText("5.4 fb^{#font[122]{-}1}");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.18,0.18,0.92,0.28,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","#tau = 40 fs","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","#tau = 80 fs","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#tau = 120 fs","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","#tau = 160 fs","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(8);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

